The 70 Month Swift-BAT All-Sky Hard X-Ray Survey

We present the catalog of sources detected in 70 months of observations of the BAT hard X-ray detector on the Swift gamma-ray burst observatory. The Swift-BAT 70 month survey has detected 1171 hard X-ray sources (more than twice as many sources as the previous 22 month survey) in the 14-195 keV band down to a significance level of 4.8 sigma, associated with 1210 counterparts. The 70 month Swift-BAT survey is the most sensitive and uniform hard X-ray all-sky survey and reaches a flux level of 1.03e-11 ergs/sec/cm2 over 50% of the sky and 1.34e-11 ergs/sec/cm2 over 90% of the sky. The majority of new sources in the 70 month survey continue to be AGN, with over 700 in the 70 month survey catalog. As part of this new edition of the Swift-BAT catalog, we also make available 8-channel spectra and monthly-sampled lightcurves for each object detected in the survey at the Swift-BAT 70 month website.

==> anc/table_bat_70month_spectra_large.tex <==
\tabletypesize{\tiny}
\begin{deluxetable*}{llrrrrrrrrrrrrrrrrr}
\setlength{\tabcolsep}{0.01in}
\tablecaption{Spectra of Sources in the 70 month \swiftbat\ Survey \label{table_spectra}}
\tablewidth{0pt}
\tablehead{
\colhead{BAT Name}& \colhead{Counterpart Name}& \colhead{C\tablenotemark{a}}& \colhead{14--20}& \colhead{Error\tablenotemark{b}}& \colhead{20--24} & \colhead{Error\tablenotemark{b}}& \colhead{24--35} & \colhead{Error\tablenotemark{b}}& \colhead{35--50} &\colhead{Error\tablenotemark{b}}& \colhead{50--75} &\colhead{Error\tablenotemark{b}}& \colhead{75--100} &\colhead{Error\tablenotemark{b}}& \colhead{100--150} & \colhead{Error\tablenotemark{b}}& \colhead{150--195} &\colhead{Error\tablenotemark{b}}\\\colhead{}& \colhead{}& \colhead{}& \colhead{keV\tablenotemark{b}}& \colhead{}& \colhead{keV\tablenotemark{b}}& \colhead{}& \colhead{keV\tablenotemark{b}}& \colhead{}& \colhead{keV\tablenotemark{b}}& \colhead{}& \colhead{keV\tablenotemark{b}}& \colhead{}& \colhead{keV\tablenotemark{b}}& \colhead{}& \colhead{keV\tablenotemark{b}}& \colhead{}& \colhead{keV\tablenotemark{b}}& \colhead{} 
}
\startdata
SWIFT J0003.3$+$2737  & 2MASX J00032742+2739173   &       &   2.72 &  1.74 &    1.91 &  0.84 &    4.06 &  1.24 &    3.34 & 0.87 &    1.93 &  0.83 &    1.46 &  0.74 &   -0.33 &  1.31 &   -3.24 &  2.72 \\
SWIFT J0005.0$+$7021  & 2MASX J00040192+7019185   &       &   7.56 &  1.57 &    2.90 &  0.75 &    4.36 &  1.12 &    3.03 & 0.76 &    2.24 &  0.77 &    0.73 &  0.70 &   -0.72 &  1.21 &   -3.38 &  2.48 \\
SWIFT J0006.2$+$2012  & Mrk 335                   &       &  12.80 &  1.72 &    4.98 &  0.85 &    6.59 &  1.27 &    3.88 & 0.85 &    2.54 &  0.85 &    0.97 &  0.77 &    1.69 &  1.34 &    3.89 &  2.89 \\
SWIFT J0009.4$-$0037  & 2MASX J00091156-0036551   &       &   5.36 &  1.88 &    2.58 &  0.92 &    2.26 &  1.40 &    1.90 & 0.92 &    1.76 &  0.87 &    0.26 &  0.79 &    1.64 &  1.48 &   -2.54 &  3.06 \\
SWIFT J0010.5$+$1057  & Mrk 1501                  &       &  14.00 &  1.83 &    5.15 &  0.88 &   10.30 &  1.29 &    5.25 & 0.85 &    6.41 &  0.87 &    1.95 &  0.77 &    2.52 &  1.43 &    1.48 &  2.92 \\
SWIFT J0017.1$+$8134  & [HB89] 0014+813           &       &   8.64 &  1.62 &    3.05 &  0.75 &    3.61 &  1.16 &    2.51 & 0.77 &    0.06 &  0.72 &    1.39 &  0.65 &    2.23 &  1.19 &    4.01 &  2.46 \\
SWIFT J0021.2$-$1909  & 2MASX J00210753-1910056   &       &   7.99 &  1.81 &    3.58 &  0.84 &    7.50 &  1.26 &    3.52 & 0.91 &    2.73 &  0.86 &    0.70 &  0.80 &    0.86 &  1.41 &   -2.64 &  2.95 \\
SWIFT J0023.2$+$6142  & IGR J00234+6141           &       &   8.74 &  1.67 &    3.59 &  0.75 &    5.29 &  1.14 &    1.50 & 0.80 &   -1.02 &  0.74 &    0.40 &  0.66 &    1.28 &  1.22 &    0.88 &  2.52 \\
SWIFT J0025.2$+$6410  & Tycho SNR                 &       &  17.70 &  1.67 &    5.77 &  0.76 &    3.96 &  1.14 &    1.49 & 0.78 &    1.03 &  0.75 &    1.85 &  0.66 &    1.82 &  1.21 &    5.44 &  2.54 \\
SWIFT J0025.8$+$6818  & 2MASX J00253292+6821442   &       &   7.71 &  1.58 &    2.14 &  0.77 &    3.64 &  1.14 &    3.45 & 0.77 &    3.34 &  0.76 &    1.39 &  0.70 &    2.43 &  1.21 &    2.06 &  2.55 \\
SWIFT J0026.5$-$5308  & 2MASX J00264073-5309479   &       &   6.23 &  1.54 &    2.54 &  0.76 &    2.56 &  1.12 &    3.01 & 0.78 &    2.45 &  0.73 &    1.78 &  0.67 &   -0.28 &  1.25 &    2.90 &  2.52 \\
SWIFT J0028.9$+$5917  & V709 Cas                  &       &  54.40 &  1.65 &   24.40 &  0.77 &   33.90 &  1.13 &   16.80 & 0.80 &    7.98 &  0.74 &    1.51 &  0.65 &   -0.51 &  1.21 &   -6.65 &  2.49 \\
SWIFT J0029.2$+$1319  & [HB89] 0026+129           &       &   8.38 &  1.78 &    2.69 &  0.87 &    4.87 &  1.27 &    2.32 & 0.86 &    2.74 &  0.84 &    0.56 &  0.74 &   -0.95 &  1.39 &   -1.22 &  2.86 \\
SWIFT J0030.0$-$5904  & SWIFT J0030.0-5904        &       &   4.78 &  1.57 &    1.89 &  0.73 &    4.97 &  1.15 &    3.15 & 0.77 &    2.08 &  0.73 &    0.90 &  0.69 &    1.49 &  1.18 &    0.79 &  2.49 \\
SWIFT J0033.6$+$6127  & 2MASX J00331831+6127433   &       &   6.99 &  1.67 &    3.61 &  0.75 &    6.05 &  1.15 &    2.72 & 0.80 &    1.60 &  0.75 &    0.53 &  0.67 &    2.90 &  1.21 &    1.53 &  2.52 \\
SWIFT J0034.5$-$7904  & 2MASX J00341665-7905204   &       &   6.73 &  1.66 &    3.33 &  0.76 &    3.48 &  1.20 &    0.32 & 0.77 &    0.72 &  0.74 &   -0.23 &  0.67 &    2.48 &  1.22 &    1.42 &  2.55 \\
SWIFT J0034.6$-$0422  & 2MASX J00343284-0424117   &       &   6.28 &  1.79 &    3.45 &  0.88 &    4.73 &  1.34 &    3.62 & 0.91 &    3.50 &  0.86 &    0.43 &  0.77 &   -0.23 &  1.45 &    3.07 &  3.06 \\
SWIFT J0036.0$+$5951  & QSO B0033+595             &       &  26.10 &  1.63 &    8.79 &  0.76 &   11.20 &  1.13 &    4.82 & 0.79 &    2.67 &  0.75 &    0.10 &  0.66 &    0.10 &  1.21 &   -3.03 &  2.51 \\
SWIFT J0036.3$+$4540  & CGCG 535-012              &       &   4.22 &  1.63 &    3.75 &  0.80 &    3.55 &  1.13 &    4.35 & 0.79 &    2.63 &  0.79 &    0.50 &  0.69 &    0.06 &  1.32 &    3.46 &  2.66 \\
SWIFT J0037.2$+$6123  & BD +60 73                 &       &  13.10 &  1.66 &    4.05 &  0.75 &    4.05 &  1.14 &    4.15 & 0.79 &    4.33 &  0.74 &    0.11 &  0.66 &   -1.21 &  1.21 &    0.88 &  2.53 \\
SWIFT J0038.4$+$2337  & Mrk 344                   &       &   9.98 &  1.74 &    3.27 &  0.85 &    6.19 &  1.24 &    4.35 & 0.85 &    2.43 &  0.83 &    1.60 &  0.76 &    1.88 &  1.37 &    1.97 &  2.83 \\
SWIFT J0041.0$+$2444  & SWIFT J004039.9+244539    &       &   6.85 &  1.74 &    2.36 &  0.84 &    4.68 &  1.23 &    0.70 & 0.84 &    1.07 &  0.83 &    0.10 &  0.76 &    0.77 &  1.37 &   -1.22 &  2.80 \\
SWIFT J0041.9$-$0921  & ABELL 85                  &       &  13.20 &  1.81 &    1.89 &  0.87 &    2.92 &  1.34 &    0.13 & 0.90 &    0.63 &  0.85 &    0.84 &  0.76 &   -0.03 &  1.42 &   -0.81 &  2.92 \\
SWIFT J0042.6$+$4112  & SWIFT J0042.7+4111        &       &  11.40 &  1.68 &    3.20 &  0.81 &    3.71 &  1.17 &    2.78 & 0.84 &   -0.52 &  0.77 &    1.54 &  0.68 &    1.33 &  1.27 &    2.26 &  2.68 \\
SWIFT J0042.9$-$2332  & NGC 235A                  &       &  18.50 &  1.74 &    9.26 &  0.82 &   14.60 &  1.22 &   10.00 & 0.87 &    8.50 &  0.84 &    1.94 &  0.76 &    4.77 &  1.36 &    2.56 &  2.79 \\
SWIFT J0042.9$+$3016A & 2MASX J00430184+3017195   &  0.62 &   6.85 &  1.74 &    2.58 &  0.81 &    4.33 &  1.22 &    1.90 & 0.83 &    0.00 &  0.81 &    0.00 &  0.72 &    0.00 &  1.34 &    0.00 &  2.69 \\
SWIFT J0042.9$+$3016B & 2MASX J00423991+3017515   &  1.17 &   1.02 &  1.74 &    0.15 &  0.81 &    1.91 &  1.22 &    1.01 & 0.83 &    2.17 &  0.81 &    1.31 &  0.72 &    0.55 &  1.34 &    0.00 &  2.69 \\
SWIFT J0042.9$-$1135  & MCG -02-02-095            &       &   5.91 &  1.81 &    1.69 &  0.85 &    3.80 &  1.33 &    1.95 & 0.89 &    1.73 &  0.85 &   -0.26 &  0.76 &    1.41 &  1.39 &   -4.25 &  2.87 \\
SWIFT J0046.2$-$4008  & ESP 39607                 &       &   5.20 &  1.56 &    4.03 &  0.74 &    3.58 &  1.10 &    3.08 & 0.80 &    1.86 &  0.75 &    0.90 &  0.69 &    0.26 &  1.26 &    0.68 &  2.63 \\
SWIFT J0048.8$+$3155  & Mrk 348                   &       &  67.40 &  1.73 &   28.30 &  0.80 &   48.80 &  1.23 &   33.80 & 0.83 &   24.50 &  0.79 &   12.80 &  0.71 &    8.67 &  1.33 &    0.29 &  2.62 \\
SWIFT J0051.6$+$2928  & MCG +05-03-013            &       &   6.77 &  1.74 &    2.27 &  0.81 &    2.01 &  1.23 &    2.39 & 0.84 &    2.22 &  0.81 &   -0.09 &  0.73 &    0.30 &  1.34 &    5.20 &  2.66 \\
SWIFT J0051.8$-$7320  & RX J0052.1-7319           &       &  11.50 &  1.69 &    5.34 &  0.75 &    7.34 &  1.20 &    2.52 & 0.79 &    1.87 &  0.77 &    0.06 &  0.67 &    3.05 &  1.24 &    0.71 &  2.56 \\
SWIFT J0051.9$+$1724  & Mrk 1148                  &       &  16.50 &  1.74 &    6.62 &  0.86 &   12.40 &  1.26 &    6.48 & 0.88 &    4.51 &  0.83 &    1.13 &  0.74 &    0.45 &  1.38 &    4.09 &  2.83 \\
SWIFT J0052.3$-$2730  & 2MASX J00520383-2723488   &       &   4.67 &  1.66 &    1.77 &  0.81 &    4.31 &  1.21 &    1.16 & 0.83 &   -0.14 &  0.81 &    2.55 &  0.75 &    0.57 &  1.36 &   -1.74 &  2.82 \\
SWIFT J0053.3$-$7224  & RX J0053.8-7226           &       &   5.03 &  1.69 &    1.69 &  0.75 &    3.19 &  1.19 &    2.26 & 0.79 &    2.66 &  0.77 &    0.20 &  0.67 &   -3.19 &  1.24 &    2.01 &  2.57 \\
SWIFT J0054.9$+$2524  & [HB89] 0052+251           &       &   4.40 &  1.73 &    2.99 &  0.83 &    5.78 &  1.22 &    3.24 & 0.84 &    1.67 &  0.82 &    0.33 &  0.76 &    1.44 &  1.38 &    1.81 &  2.71 \\
SWIFT J0055.4$+$4612  & 1RXS J005528.0+461143     &       &  23.10 &  1.60 &    7.49 &  0.78 &   11.00 &  1.15 &    3.24 & 0.79 &    0.43 &  0.78 &    1.20 &  0.70 &    2.89 &  1.30 &    2.80 &  2.60 \\
SWIFT J0056.7$+$6043  & Gamma Cas                 &       & 115.00 &  1.64 &   34.90 &  0.76 &   39.30 &  1.13 &   11.80 & 0.78 &    3.54 &  0.75 &    0.61 &  0.66 &    0.60 &  1.22 &    3.08 &  2.53 \\
SWIFT J0057.0$+$6405  & NVSS J005712+635942       &       &   4.48 &  1.67 &    2.72 &  0.76 &    3.47 &  1.13 &    2.39 & 0.79 &    2.45 &  0.74 &   -0.74 &  0.67 &    0.50 &  1.24 &   -2.56 &  2.60 \\
SWIFT J0059.4$+$3150  & Mrk 352                   &       &  14.10 &  1.72 &    6.28 &  0.80 &    8.71 &  1.26 &    5.36 & 0.85 &    5.58 &  0.80 &    2.41 &  0.72 &    2.31 &  1.33 &   -1.78 &  2.62 \\
SWIFT J0100.9$-$4750  & ESO 195-IG 021 NED03      &       &   8.67 &  1.52 &    3.01 &  0.72 &    4.88 &  1.12 &    3.36 & 0.78 &    3.21 &  0.73 &    0.63 &  0.67 &    1.79 &  1.22 &   -2.50 &  2.44 \\
SWIFT J0101.5$-$0308  & 2MASX J01012440-0308399   &       &   6.78 &  1.72 &    1.20 &  0.83 &    4.68 &  1.27 &    1.34 & 0.86 &    2.20 &  0.89 &    0.81 &  0.80 &    0.83 &  1.43 &   -0.97 &  2.93 \\
SWIFT J0102.6$-$7242A & SMC 59977                 &  -NaN &   3.82 &  1.67 &    3.37 &  0.75 &    2.14 &  1.19 &    0.87 & 0.79 &   -0.52 &  0.76 &    0.21 &  0.67 &   -2.47 &  1.22 &    0.24 &  2.55 \\
SWIFT J0102.6$-$7242B & XTE J0103-728             &       &  14.00 &  1.67 &    5.91 &  0.75 &    5.54 &  1.19 &    1.59 & 0.79 &    0.70 &  0.76 &   -0.44 &  0.67 &    0.47 &  1.23 &    1.54 &  2.56 \\
SWIFT J0103.8$-$6437  & PKS 0101-649              &       &   4.02 &  1.47 &    1.36 &  0.72 &    2.79 &  1.11 &    2.13 & 0.76 &    1.65 &  0.73 &    1.23 &  0.66 &    2.16 &  1.20 &   -4.31 &  2.44 \\
SWIFT J0105.5$-$4213  & MCG -07-03-007            &       &   4.45 &  1.55 &    1.25 &  0.75 &    3.32 &  1.09 &    3.39 & 0.80 &    1.83 &  0.76 &    0.99 &  0.68 &    0.09 &  1.23 &   -1.90 &  2.53 \\
SWIFT J0106.2$-$4704  & ESO 243- G 026            &       &   6.07 &  1.53 &    1.40 &  0.72 &    2.68 &  1.12 &    2.10 & 0.78 &    0.66 &  0.73 &    0.56 &  0.67 &    0.57 &  1.22 &   -2.20 &  2.44 \\
SWIFT J0105.7$-$1414  & 2MASX J01053882-1416133   &       &   8.21 &  1.82 &    3.42 &  0.83 &    3.86 &  1.27 &    3.11 & 0.87 &    1.90 &  0.84 &    0.26 &  0.74 &    1.76 &  1.37 &    6.63 &  2.76 \\
SWIFT J0105.6$-$3433  & HE 0103-3447              &       &   7.33 &  1.58 &    1.28 &  0.81 &    1.48 &  1.16 &    2.43 & 0.81 &    2.08 &  0.78 &    0.47 &  0.70 &   -0.89 &  1.25 &   -1.45 &  2.69 \\
SWIFT J0106.8$+$0639  & 2MASX J01064523+0638015   &       &   8.87 &  1.82 &    2.43 &  0.87 &    6.39 &  1.27 &    2.09 & 0.88 &    1.62 &  0.84 &    2.84 &  0.77 &    1.15 &  1.42 &    4.49 &  2.94 \\
SWIFT J0107.7$-$1137A & 1RXS J010737.5-113946     &  -NaN &   5.84 &  1.82 &    2.72 &  0.82 &    4.18 &  1.25 &    3.15 & 0.88 &    2.43 &  0.83 &    0.30 &  0.74 &    0.51 &  1.35 &    5.87 &  2.75 \\
SWIFT J0107.7$-$1137B & 2MASX J01073963-1139117   &  0.26 &   0.84 &  1.82 &    2.92 &  0.82 &    2.68 &  1.25 &    2.78 & 0.88 &    1.39 &  0.83 &    0.69 &  0.74 &    0.00 &  1.35 &    4.20 &  2.75 \\
SWIFT J0107.7$-$1137C & 1RXS J010713.0-113554     &  1.81 &   6.27 &  1.82 &    0.41 &  0.81 &    1.93 &  1.25 &    0.00 & 0.88 &    1.79 &  0.83 &    0.00 &  0.74 &    1.53 &  1.35 &    1.84 &  2.76 \\
SWIFT J0109.0$+$1320  & 3C 033                    &       &  13.50 &  1.82 &    5.08 &  0.85 &    8.13 &  1.23 &    6.18 & 0.89 &    4.46 &  0.85 &    2.08 &  0.77 &    2.10 &  1.38 &   -0.41 &  2.87 \\
SWIFT J0111.4$-$3808  & NGC 424                   &       &   9.55 &  1.57 &    4.43 &  0.80 &    7.62 &  1.12 &    4.91 & 0.80 &    3.08 &  0.77 &    1.17 &  0.69 &    0.26 &  1.23 &   -0.02 &  2.65 \\
SWIFT J0113.8$+$2515  & 87GB 011040.5+250307      &       &   3.77 &  1.77 &    2.49 &  0.84 &    2.25 &  1.25 &    1.30 & 0.86 &    1.65 &  0.82 &    1.15 &  0.75 &    1.85 &  1.37 &   -1.19 &  2.71 \\
SWIFT J0113.8$+$1313  & Mrk 975                   &       &   7.36 &  1.83 &    2.40 &  0.86 &    5.68 &  1.25 &    4.00 & 0.88 &    2.20 &  0.86 &    0.02 &  0.76 &    4.15 &  1.39 &    2.78 &  2.85 \\
SWIFT J0113.8$-$1450  & Mrk 1152                  &       &  13.00 &  1.82 &    4.62 &  0.86 &    8.47 &  1.25 &    6.41 & 0.85 &    4.41 &  0.85 &    2.08 &  0.73 &   -0.14 &  1.38 &    2.96 &  2.70 \\
SWIFT J0114.5$-$3236  & IC 1657                   &       &   7.68 &  1.60 &    2.69 &  0.80 &    2.85 &  1.16 &    2.21 & 0.82 &    2.10 &  0.78 &    2.26 &  0.71 &    1.77 &  1.27 &    2.55 &  2.65 \\
SWIFT J0114.4$-$5522  & NGC 454E                  &       &   7.42 &  1.53 &    2.73 &  0.70 &    5.19 &  1.10 &    3.06 & 0.73 &    2.73 &  0.72 &    2.21 &  0.65 &    1.34 &  1.19 &   -1.97 &  2.49 \\
SWIFT J0116.3$+$3104  & NGC 452                   &       &   4.58 &  1.70 &    2.21 &  0.82 &    6.63 &  1.26 &    2.66 & 0.88 &    1.33 &  0.81 &    0.90 &  0.74 &   -0.41 &  1.34 &   -1.51 &  2.65 \\
SWIFT J0116.5$-$1235  & 2MASX J01163118-1236171   &       &   6.42 &  1.83 &    2.24 &  0.85 &    2.91 &  1.22 &    2.60 & 0.88 &    1.97 &  0.84 &    0.86 &  0.73 &   -2.39 &  1.35 &   -4.43 &  2.73 \\
SWIFT J0117.8$-$7327  & SMC X-1                   &       & 538.00 &  1.65 &  185.00 &  0.74 &  207.00 &  1.18 &   54.60 & 0.79 &    8.70 &  0.75 &   -0.33 &  0.66 &   -1.67 &  1.20 &   -4.64 &  2.53 \\
SWIFT J0117.8$+$6516  & 2S 0114+650               &       & 133.00 &  1.66 &   49.80 &  0.77 &   68.80 &  1.14 &   33.50 & 0.78 &   17.00 &  0.73 &    6.27 &  0.68 &    2.95 &  1.27 &   -1.03 &  2.56 \\
SWIFT J0118.5$+$6344  & 4U 0115+634               &       &  72.30 &  1.65 &   22.40 &  0.76 &   25.60 &  1.15 &    9.28 & 0.78 &    1.10 &  0.73 &    0.58 &  0.67 &    2.10 &  1.27 &    1.92 &  2.55 \\
SWIFT J0122.0$-$2818  & [HB89] 0119-286           &       &   4.37 &  1.65 &    1.90 &  0.80 &    3.84 &  1.15 &    1.63 & 0.82 &    1.78 &  0.77 &    1.69 &  0.70 &    3.45 &  1.29 &    5.63 &  2.70 \\
SWIFT J0122.8$+$5003  & MCG +08-03-018            &       &   7.60 &  1.66 &    4.39 &  0.78 &    5.86 &  1.19 &    2.30 & 0.82 &    1.29 &  0.76 &    0.56 &  0.70 &    1.28 &  1.33 &   -0.59 &  2.63 \\
SWIFT J0122.9$+$3420  & SHBL J012308.7+342049     &       &  14.10 &  1.72 &    3.28 &  0.82 &    4.11 &  1.20 &    3.17 & 0.82 &    2.78 &  0.83 &    0.27 &  0.73 &   -0.09 &  1.35 &   -1.50 &  2.66 \\
SWIFT J0123.8$-$3504  & NGC 526A                  &       &  25.00 &  1.55 &   10.80 &  0.80 &   17.70 &  1.14 &   12.10 & 0.80 &   10.20 &  0.77 &    5.69 &  0.68 &    7.44 &  1.23 &   -5.60 &  2.68 \\
SWIFT J0123.9$-$5846  & Fairall 9                 &       &  23.70 &  1.51 &   11.20 &  0.72 &   16.90 &  1.11 &   10.30 & 0.72 &    8.30 &  0.70 &    3.12 &  0.65 &    2.10 &  1.19 &   -2.77 &  2.45 \\
SWIFT J0124.5$+$3350  & NGC 513                   &       &   9.91 &  1.72 &    2.69 &  0.82 &    6.66 &  1.20 &    4.63 & 0.83 &    3.43 &  0.83 &    1.39 &  0.74 &    0.46 &  1.35 &    2.85 &  2.67 \\
SWIFT J0126.0$+$3511  & 1RXS J012556.6+351039     &       &   2.67 &  1.72 &    3.10 &  0.82 &    4.87 &  1.18 &    1.79 & 0.81 &    0.28 &  0.83 &    1.43 &  0.73 &    0.75 &  1.35 &   -0.08 &  2.65 \\
SWIFT J0126.2$+$1517  & RHS 10                    &       &   7.01 &  1.82 &    2.69 &  0.86 &    3.26 &  1.26 &    2.75 & 0.87 &    3.51 &  0.88 &    1.36 &  0.76 &   -2.93 &  1.39 &   -1.73 &  2.89 \\
SWIFT J0127.5$+$1910  & Mrk 359                   &       &   9.31 &  1.78 &    4.44 &  0.86 &    2.50 &  1.27 &    4.54 & 0.85 &    1.20 &  0.89 &    0.85 &  0.73 &   -1.38 &  1.38 &    3.72 &  2.82 \\
SWIFT J0128.0$-$1850  & MCG -03-04-072            &       &  11.30 &  1.74 &    2.89 &  0.86 &    4.97 &  1.17 &    3.38 & 0.83 &    3.72 &  0.83 &    1.99 &  0.72 &    2.11 &  1.32 &    1.03 &  2.75 \\
SWIFT J0128.4$+$1631  & CGCG 459-058              &       &   5.81 &  1.81 &    2.29 &  0.85 &    5.46 &  1.27 &    3.62 & 0.85 &    2.03 &  0.89 &    0.62 &  0.75 &    0.71 &  1.39 &    4.87 &  2.87 \\
SWIFT J0128.9$-$6039  & 2MASX J01290761-6038423   &       &   4.87 &  1.49 &    1.94 &  0.72 &    3.55 &  1.09 &    2.52 & 0.73 &    1.35 &  0.70 &    0.11 &  0.64 &    0.02 &  1.19 &    3.81 &  2.40 \\
SWIFT J0130.0$-$4218  & ESO 244-IG 030            &       &   6.67 &  1.50 &    2.65 &  0.76 &    3.20 &  1.10 &    2.06 & 0.75 &    1.07 &  0.74 &    0.78 &  0.67 &   -0.37 &  1.22 &   -2.10 &  2.51 \\
SWIFT J0130.2$-$4552  & 2MASX J01302127-4601448   &       &   0.22 &  1.50 &    1.84 &  0.74 &    2.24 &  1.10 &    0.97 & 0.74 &    1.34 &  0.73 &    0.21 &  0.66 &    1.10 &  1.22 &   -0.73 &  2.42 \\
SWIFT J0131.8$-$3307  & ESO 353- G 009            &       &   6.56 &  1.56 &    1.89 &  0.79 &    4.43 &  1.12 &    3.22 & 0.80 &    2.54 &  0.76 &    0.18 &  0.69 &    2.61 &  1.26 &    1.79 &  2.67 \\
SWIFT J0134.1$-$3625  & NGC 612                   &       &  16.50 &  1.54 &    6.24 &  0.79 &   13.40 &  1.12 &   10.80 & 0.77 &    9.16 &  0.77 &    5.64 &  0.67 &    3.80 &  1.24 &    1.66 &  2.66 \\
SWIFT J0134.8$-$0430  & 2MASX J01344565-0430134   &       &   9.04 &  1.76 &    3.35 &  0.82 &    3.30 &  1.27 &    5.37 & 0.87 &    4.28 &  0.84 &    2.07 &  0.76 &    1.22 &  1.38 &   -3.78 &  2.87 \\
SWIFT J0136.5$+$3906  & B3 0133+388               &       &   4.21 &  1.72 &    1.12 &  0.82 &    1.97 &  1.19 &    3.51 & 0.81 &    1.48 &  0.80 &    1.12 &  0.71 &    0.54 &  1.40 &    1.90 &  2.70 \\
SWIFT J0138.6$-$4001  & ESO 297-018               &       &  24.00 &  1.51 &   10.90 &  0.76 &   20.40 &  1.11 &   15.00 & 0.75 &   10.50 &  0.75 &    5.74 &  0.68 &    4.75 &  1.24 &    0.80 &  2.55 \\
SWIFT J0138.8$+$2925  & 2MASX J01392400+2924067   &       &   4.81 &  1.72 &    1.36 &  0.83 &    3.71 &  1.25 &    0.30 & 0.87 &    1.09 &  0.83 &    0.37 &  0.75 &    1.36 &  1.38 &    3.53 &  2.77 \\
SWIFT J0140.6$-$5321  & 2MASX J01402676-5319389   &       &   7.78 &  1.50 &    3.36 &  0.73 &    4.42 &  1.09 &    2.63 & 0.70 &    1.87 &  0.72 &    0.45 &  0.63 &    1.51 &  1.18 &   -0.18 &  2.56 \\
SWIFT J0142.0$+$3922  & B2 0138+39B               &       &   7.30 &  1.71 &    2.70 &  0.81 &    2.93 &  1.22 &    3.43 & 0.82 &    1.58 &  0.80 &    1.28 &  0.71 &    1.89 &  1.39 &    3.02 &  2.71 \\
SWIFT J0146.0$+$6143  & PSR J0146+61              &       &  11.00 &  1.63 &    6.64 &  0.77 &   14.60 &  1.18 &   13.20 & 0.77 &   17.20 &  0.74 &   12.20 &  0.69 &   16.20 &  1.28 &    4.48 &  2.66 \\
SWIFT J0149.2$+$2153A & 2MASX J01485967+2145343   &  0.23 &   6.57 &  1.80 &    1.72 &  0.85 &    3.19 &  1.26 &    0.00 & 0.86 &    1.68 &  0.85 &    1.66 &  0.76 &    2.72 &  1.44 &    0.00 &  2.90 \\
SWIFT J0149.2$+$2153B & NGC 678                   &  0.26 &   2.67 &  1.81 &    1.81 &  0.85 &    2.72 &  1.27 &    2.01 & 0.86 &    0.79 &  0.85 &    0.00 &  0.76 &    2.97 &  1.44 &    0.00 &  2.90 \\
SWIFT J0149.9$-$5019  & 2MASX J01492228-5015073   &       &   4.43 &  1.48 &    1.06 &  0.74 &    1.83 &  1.05 &    2.04 & 0.71 &    3.07 &  0.73 &    1.11 &  0.64 &   -0.02 &  1.20 &    2.44 &  2.45 \\
SWIFT J0151.3$-$3610  & ESO 354- G 004            &       &   5.74 &  1.52 &    1.19 &  0.78 &    3.41 &  1.08 &    1.91 & 0.76 &    1.40 &  0.76 &    0.35 &  0.68 &    0.01 &  1.25 &   -2.57 &  2.60 \\
SWIFT J0152.8$-$0329  & MCG -01-05-047            &       &   8.93 &  1.75 &    3.70 &  0.81 &   10.40 &  1.26 &    4.40 & 0.87 &    3.42 &  0.83 &    1.98 &  0.77 &   -0.23 &  1.40 &    1.19 &  2.84 \\
SWIFT J0154.9$-$2707  & 2MASSi J0154403-270701    &       &   9.54 &  1.59 &    3.33 &  0.78 &    6.41 &  1.17 &    3.05 & 0.80 &    1.70 &  0.76 &    1.66 &  0.69 &    1.17 &  1.30 &   -1.50 &  2.67 \\
SWIFT J0155.4$+$0228  & 1ES 0152+022              &       &   6.72 &  1.76 &    2.24 &  0.84 &    3.89 &  1.25 &    2.52 & 0.90 &    2.17 &  0.83 &    0.37 &  0.74 &    0.24 &  1.40 &   -0.57 &  2.84 \\
SWIFT J0157.2$+$4715  & 2MASX J01571097+4715588   &       &   5.53 &  1.78 &    2.66 &  0.77 &    5.34 &  1.23 &    3.14 & 0.85 &    3.33 &  0.78 &    0.74 &  0.72 &   -0.16 &  1.29 &    3.34 &  2.78 \\
SWIFT J0157.8$-$7300  & IGR J01572-7259           &       &   7.42 &  1.55 &    2.27 &  0.73 &    3.52 &  1.11 &    2.20 & 0.78 &    0.62 &  0.72 &    0.08 &  0.64 &    3.03 &  1.21 &   -2.32 &  2.48 \\
SWIFT J0200.3$+$2428  & UGC 01479                 &       &   6.46 &  1.85 &    2.49 &  0.88 &    2.64 &  1.29 &    2.06 & 0.89 &    3.56 &  0.84 &    1.10 &  0.77 &    1.45 &  1.41 &   -4.31 &  2.93 \\
SWIFT J0201.0$-$0648  & NGC 788                   &       &  29.60 &  1.69 &   14.00 &  0.82 &   24.10 &  1.24 &   17.10 & 0.85 &   13.30 &  0.84 &    5.43 &  0.77 &    5.02 &  1.41 &    5.46 &  2.88 \\
SWIFT J0202.4$+$6824A & 2MASX J02021731+6821460   &  0.20 &   0.00 &  1.65 &    0.64 &  0.78 &    2.55 &  1.20 &    4.09 & 0.80 &    0.00 &  0.73 &    2.05 &  0.70 &    1.15 &  1.28 &    0.00 &  2.54 \\
SWIFT J0202.4$+$6824B & 2MASX J02013241+6824219   &  3.68 &   4.32 &  1.65 &    0.00 &  0.78 &    1.50 &  1.20 &    0.00 & 0.80 &    2.35 &  0.73 &    0.27 &  0.70 &    1.40 &  1.28 &    1.37 &  2.54 \\
SWIFT J0203.1$-$2359  & 1RXS J020301.2-240213     &       &   7.08 &  1.65 &    3.09 &  0.79 &    3.67 &  1.23 &    2.43 & 0.80 &    0.74 &  0.78 &    0.96 &  0.70 &    2.52 &  1.25 &    0.79 &  2.66 \\
SWIFT J0206.2$-$0019  & Mrk 1018                  &       &  13.40 &  1.74 &    4.41 &  0.82 &    9.08 &  1.25 &    6.90 & 0.90 &    5.28 &  0.84 &    2.36 &  0.76 &    4.17 &  1.41 &    3.41 &  2.80 \\
SWIFT J0207.0$+$2931  & 3C 59                     &       &   7.97 &  1.76 &    3.75 &  0.86 &    4.86 &  1.29 &    3.37 & 0.87 &    3.28 &  0.84 &    0.35 &  0.76 &    2.59 &  1.42 &    3.81 &  2.90 \\
SWIFT J0208.4$-$7428A & 1WGA J0206.7-7427         &  0.33 &   3.71 &  1.55 &    2.96 &  0.73 &    3.66 &  1.13 &    0.00 & 0.78 &    0.03 &  0.73 &    0.38 &  0.64 &    0.99 &  1.20 &    0.00 &  2.47 \\
SWIFT J0208.4$-$7428B & RX J0209.6-7427           &  0.50 &   4.56 &  1.54 &    0.28 &  0.73 &    1.62 &  1.13 &    0.78 & 0.78 &    1.30 &  0.73 &    0.43 &  0.63 &    0.12 &  1.20 &    1.25 &  2.47 \\
SWIFT J0208.2$+$4452  & MCG +07-05-016            &       &   6.06 &  1.80 &    1.76 &  0.80 &    4.08 &  1.25 &    3.46 & 0.85 &    0.61 &  0.80 &    1.39 &  0.74 &   -1.24 &  1.33 &   -1.76 &  2.80 \\
SWIFT J0208.5$-$1738  & NVSS J020834-173933       &       &   3.03 &  1.78 &    1.84 &  0.81 &    3.85 &  1.20 &    2.60 & 0.80 &    1.18 &  0.79 &    0.39 &  0.72 &   -0.57 &  1.31 &   -2.07 &  2.64 \\
SWIFT J0209.5$-$1010  & ARP 318                   &       &   2.64 &  1.72 &    2.96 &  0.85 &    3.68 &  1.23 &    2.54 & 0.85 &    2.63 &  0.81 &    1.07 &  0.77 &    2.42 &  1.38 &    1.25 &  2.84 \\
SWIFT J0209.7$+$5226  & LEDA 138501               &       &  28.30 &  1.78 &   11.10 &  0.80 &   15.20 &  1.23 &   11.90 & 0.80 &    7.66 &  0.80 &    4.19 &  0.70 &    1.58 &  1.30 &    1.01 &  2.76 \\
SWIFT J0211.1$-$4944  & ESO 197- G 027            &       &   4.49 &  1.44 &    2.07 &  0.73 &    2.28 &  1.06 &    1.85 & 0.72 &    1.83 &  0.72 &   -0.16 &  0.62 &    0.15 &  1.17 &   -1.06 &  2.33 \\
SWIFT J0213.7$+$5147  & 2MASX J02141794+5144520   &       &   7.04 &  1.78 &    2.34 &  0.80 &    4.97 &  1.27 &    1.47 & 0.80 &    1.30 &  0.81 &   -2.15 &  0.72 &    4.12 &  1.32 &   -3.24 &  2.81 \\
SWIFT J0214.6$-$0049  & Mrk 590                   &       &   5.89 &  1.77 &    2.54 &  0.83 &    5.38 &  1.23 &    3.54 & 0.87 &    2.49 &  0.85 &    0.99 &  0.75 &    1.92 &  1.42 &    3.55 &  2.84 \\
SWIFT J0214.9$-$6432  & 2MASX J02143730-6430052   &       &   6.15 &  1.44 &    1.60 &  0.70 &    3.67 &  1.04 &    1.76 & 0.74 &    2.44 &  0.69 &    1.05 &  0.65 &    0.88 &  1.18 &    4.44 &  2.39 \\
SWIFT J0215.6$-$1301  & 3C 062                    &       &   4.56 &  1.76 &    1.10 &  0.82 &    4.54 &  1.20 &    2.82 & 0.83 &    1.86 &  0.80 &    0.86 &  0.75 &    2.79 &  1.35 &    1.43 &  2.74 \\
SWIFT J0216.3$+$5128  & 2MASX J02162987+5126246   &       &   8.90 &  1.78 &    4.09 &  0.80 &    5.13 &  1.27 &    2.85 & 0.80 &    3.68 &  0.81 &    1.66 &  0.72 &    2.17 &  1.33 &    1.57 &  2.82 \\
SWIFT J0218.0$+$7348  & [HB89] 0212+735           &       &  11.60 &  1.61 &    4.08 &  0.79 &    6.63 &  1.19 &    6.02 & 0.79 &    7.06 &  0.75 &    2.41 &  0.68 &    4.76 &  1.23 &   -3.86 &  2.55 \\
SWIFT J0222.6$+$5222  & 1RXS J022206.0+522112     &       &   7.89 &  1.77 &    2.64 &  0.81 &    3.02 &  1.28 &    2.65 & 0.80 &    0.87 &  0.82 &   -0.61 &  0.72 &   -0.73 &  1.34 &   -2.59 &  2.82 \\
SWIFT J0222.3$+$2509  & 2MASX J02223523+2508143   &       &   3.46 &  1.83 &    2.11 &  0.91 &    1.35 &  1.34 &    4.26 & 0.90 &    2.13 &  0.86 &    1.26 &  0.81 &    1.52 &  1.41 &    5.33 &  3.04 \\
SWIFT J0223.4$+$4551  & V Zw 232                  &       &   8.77 &  1.82 &    2.23 &  0.83 &    4.22 &  1.27 &    2.81 & 0.83 &    2.47 &  0.82 &    1.56 &  0.75 &    0.94 &  1.36 &    2.48 &  2.75 \\
SWIFT J0225.0$-$2312  & PKS 0222-23               &       &   6.06 &  1.66 &    2.03 &  0.78 &    3.11 &  1.24 &    2.21 & 0.80 &    2.43 &  0.79 &    0.56 &  0.70 &   -1.13 &  1.29 &   -0.56 &  2.60 \\
SWIFT J0225.0$+$1847  & RBS 0315                  &       &  12.20 &  1.88 &    4.78 &  0.90 &    8.15 &  1.37 &    5.82 & 0.88 &    6.99 &  0.90 &    1.16 &  0.79 &    3.17 &  1.50 &    4.33 &  3.08 \\
SWIFT J0225.8$-$6315  & Fairall 296               &       &   5.75 &  1.42 &    2.38 &  0.71 &    4.93 &  1.06 &    3.87 & 0.73 &    1.62 &  0.69 &    0.69 &  0.65 &    2.00 &  1.18 &    5.21 &  2.40 \\
SWIFT J0226.4$-$2821  & AM 0224-283               &       &   6.12 &  1.61 &    2.68 &  0.73 &    1.29 &  1.18 &    3.00 & 0.76 &    2.87 &  0.76 &    0.53 &  0.69 &    1.04 &  1.25 &    2.61 &  2.63 \\
SWIFT J0227.0$+$2346  & MCG +04-06-043            &       &   8.56 &  1.87 &    3.84 &  0.91 &    4.12 &  1.34 &    1.05 & 0.91 &    1.34 &  0.87 &    1.38 &  0.81 &    3.70 &  1.43 &   -3.12 &  3.11 \\
SWIFT J0228.1$+$3118  & NGC 931                   &       &  30.50 &  1.78 &   14.70 &  0.89 &   21.70 &  1.34 &   14.20 & 0.89 &    8.80 &  0.85 &    3.31 &  0.79 &    1.45 &  1.45 &   -2.39 &  2.95 \\
SWIFT J0230.2$-$0900  & Mrk 1044                  &       &   3.79 &  1.74 &    3.05 &  0.83 &    2.78 &  1.23 &    2.80 & 0.85 &    2.30 &  0.81 &    1.17 &  0.73 &   -0.29 &  1.40 &    2.70 &  2.83 \\
SWIFT J0231.6$-$3645  & IC 1816                   &       &   5.29 &  1.56 &    3.74 &  0.73 &    5.97 &  1.08 &    2.90 & 0.78 &    3.45 &  0.72 &    2.00 &  0.69 &    0.99 &  1.21 &    0.75 &  2.57 \\
SWIFT J0232.8$+$2020  & QSO B0229+200             &       &  16.40 &  1.93 &    4.93 &  0.89 &    8.26 &  1.38 &    4.06 & 0.90 &    4.68 &  0.89 &    2.35 &  0.78 &    0.95 &  1.50 &   -0.95 &  3.13 \\
SWIFT J0234.1$+$3233  & NGC 973                   &       &  11.30 &  1.83 &    5.60 &  0.89 &    8.24 &  1.36 &    5.21 & 0.90 &    6.27 &  0.87 &    2.78 &  0.80 &    1.45 &  1.48 &    0.47 &  2.95 \\
SWIFT J0234.6$-$0848  & NGC 985                   &       &  16.80 &  1.74 &    6.96 &  0.83 &   11.60 &  1.23 &    8.93 & 0.85 &    4.06 &  0.82 &    0.99 &  0.74 &    0.21 &  1.39 &    3.82 &  2.78 \\
SWIFT J0235.3$-$2934  & ESO 416-G002              &       &   7.56 &  1.61 &    2.80 &  0.74 &    4.60 &  1.15 &    4.13 & 0.76 &    4.10 &  0.74 &    2.11 &  0.69 &    2.09 &  1.22 &    4.73 &  2.63 \\
SWIFT J0238.2$-$5213  & ESO 198-024               &       &  10.80 &  1.44 &    5.17 &  0.72 &    8.83 &  1.03 &    5.99 & 0.71 &    4.47 &  0.71 &    3.23 &  0.61 &    0.82 &  1.18 &    1.61 &  2.35 \\
SWIFT J0238.5$-$6119  & 2MASX J02384313-6117227   &       &   4.12 &  1.44 &    1.66 &  0.69 &    2.63 &  1.07 &    2.26 & 0.73 &    3.22 &  0.68 &    0.74 &  0.62 &   -0.76 &  1.21 &    0.48 &  2.41 \\
SWIFT J0238.8$-$4039  & 2MASX J02384897-4038377   &       &   8.12 &  1.54 &    2.05 &  0.70 &    5.61 &  1.09 &    3.23 & 0.77 &    1.69 &  0.72 &    0.73 &  0.64 &    1.40 &  1.18 &   -2.38 &  2.51 \\
SWIFT J0240.5$+$6118  & LS I +61 303              &       &  12.60 &  1.69 &    5.39 &  0.81 &    7.71 &  1.23 &    4.51 & 0.80 &    5.08 &  0.78 &    2.60 &  0.73 &    3.30 &  1.33 &    3.80 &  2.77 \\
SWIFT J0241.3$-$0816  & NGC 1052                  &       &  12.20 &  1.72 &    4.58 &  0.83 &    7.99 &  1.24 &    6.02 & 0.85 &    4.62 &  0.82 &    2.31 &  0.75 &    3.99 &  1.38 &    0.93 &  2.70 \\
SWIFT J0241.6$+$0711  & Mrk 595                   &       &   7.24 &  1.86 &    3.23 &  0.89 &    2.66 &  1.40 &    3.22 & 0.91 &    0.56 &  0.88 &    1.07 &  0.78 &    1.54 &  1.39 &   -0.19 &  3.07 \\
SWIFT J0242.0$+$0516  & 2MASX J02420381+0510061   &  0.06 &   4.12 &  1.89 &    1.70 &  0.89 &    3.25 &  1.37 &    1.84 & 0.89 &    1.95 &  0.88 &    1.92 &  0.78 &    0.28 &  1.44 &    0.00 &  3.10 \\
SWIFT J0242.2$+$0531  & 2MASX J02421465+0530361   &  0.05 &   7.38 &  1.89 &    2.18 &  0.89 &    3.11 &  1.37 &    1.23 & 0.90 &    1.51 &  0.88 &    2.25 &  0.78 &    0.00 &  1.43 &    0.00 &  3.09 \\
SWIFT J0242.6$+$0000  & NGC 1068                  &       &  10.60 &  1.83 &    6.55 &  0.89 &   15.10 &  1.30 &    8.48 & 0.86 &    5.84 &  0.88 &    0.32 &  0.77 &    0.45 &  1.44 &    0.96 &  3.06 \\
SWIFT J0243.9$+$5324  & 2MFGC 02171               &       &   4.81 &  1.82 &    2.59 &  0.84 &    3.19 &  1.29 &    2.94 & 0.83 &    0.65 &  0.81 &   -0.35 &  0.73 &   -0.05 &  1.41 &   -0.70 &  2.82 \\
SWIFT J0244.7$-$2433  & ESO 479- G 031            &       &   4.19 &  1.57 &    1.90 &  0.77 &    4.07 &  1.21 &    1.17 & 0.79 &    1.18 &  0.76 &    0.72 &  0.69 &    2.00 &  1.26 &    2.39 &  2.64 \\
SWIFT J0244.8$+$6227  & [HB89] 0241+622           &       &  39.00 &  1.69 &   16.40 &  0.81 &   29.20 &  1.23 &   19.50 & 0.80 &   14.40 &  0.78 &    6.04 &  0.73 &    7.01 &  1.33 &    2.17 &  2.77 \\
SWIFT J0245.2$+$1047  & 4C +10.08                 &       &   5.60 &  1.85 &    3.31 &  0.89 &    4.79 &  1.43 &    2.91 & 0.94 &    0.81 &  0.91 &    1.50 &  0.80 &    1.54 &  1.43 &    0.26 &  3.07 \\
SWIFT J0249.1$+$2627  & 2MASX J02485937+2630391   &       &  12.80 &  1.91 &    5.20 &  0.90 &    8.48 &  1.37 &    6.26 & 0.95 &    5.24 &  0.89 &    2.64 &  0.80 &    6.04 &  1.47 &    4.28 &  3.12 \\
SWIFT J0250.4$+$4648  & 2MASX J02502722+4647295   &       &  12.40 &  1.79 &    3.99 &  0.87 &    4.67 &  1.32 &    4.76 & 0.88 &    2.81 &  0.83 &    2.53 &  0.76 &    0.56 &  1.43 &   -0.55 &  2.76 \\
SWIFT J0251.3$+$5441  & 2MFGC 02280               &       &   4.83 &  1.83 &    3.75 &  0.84 &    6.85 &  1.30 &    5.41 & 0.83 &    4.19 &  0.80 &    2.46 &  0.73 &    2.46 &  1.40 &    2.78 &  2.80 \\
SWIFT J0250.7$+$4142  & NGC 1106                  &       &   4.41 &  1.90 &    2.78 &  0.85 &    3.66 &  1.29 &    5.34 & 0.91 &    2.86 &  0.84 &    1.82 &  0.78 &    0.13 &  1.47 &   -4.51 &  2.81 \\
SWIFT J0251.6$-$1639  & NGC 1125                  &       &   4.74 &  1.66 &    3.87 &  0.79 &    6.29 &  1.20 &    3.20 & 0.80 &    2.95 &  0.78 &    0.65 &  0.71 &    2.55 &  1.34 &    0.03 &  2.59 \\
SWIFT J0252.1$-$6758  & 2MASX J02513173-6803059   &       &   5.82 &  1.50 &    1.06 &  0.71 &    1.89 &  1.06 &    0.65 & 0.73 &    1.88 &  0.71 &    1.40 &  0.65 &    0.61 &  1.18 &   -0.85 &  2.43 \\
SWIFT J0252.3$+$4312  & FGC 0351                  &       &   4.88 &  1.90 &    1.48 &  0.86 &    4.05 &  1.30 &    3.02 & 0.91 &    2.46 &  0.84 &    1.13 &  0.77 &   -1.29 &  1.48 &    2.49 &  2.80 \\
SWIFT J0252.7$-$0822  & MCG -02-08-014            &       &  12.10 &  1.72 &    4.37 &  0.82 &    8.52 &  1.26 &    6.61 & 0.85 &    3.84 &  0.81 &    1.30 &  0.76 &    1.92 &  1.42 &   -1.15 &  2.71 \\
SWIFT J0255.2$-$0011  & NGC 1142                  &       &  30.10 &  1.89 &   13.80 &  0.90 &   23.20 &  1.35 &   18.20 & 0.89 &   14.50 &  0.88 &    7.40 &  0.78 &    7.78 &  1.43 &    5.12 &  3.10 \\
SWIFT J0256.2$+$1925  & XY Ari                    &       &  24.10 &  1.96 &    9.24 &  0.93 &   14.30 &  1.39 &    7.49 & 0.96 &    5.37 &  0.87 &    1.65 &  0.79 &    2.58 &  1.48 &    3.40 &  3.17 \\
SWIFT J0256.4$-$3212  & ESO 417- G 006            &       &  13.50 &  1.56 &    5.28 &  0.75 &    7.64 &  1.13 &    7.65 & 0.77 &    5.29 &  0.72 &    1.93 &  0.69 &    0.44 &  1.22 &    4.21 &  2.49 \\
SWIFT J0259.0$+$1334  & ABELL 401                 &       &  16.30 &  1.86 &    3.39 &  0.91 &    2.93 &  1.44 &    0.52 & 0.93 &   -1.55 &  0.91 &   -0.10 &  0.79 &   -0.72 &  1.50 &    1.23 &  3.07 \\
SWIFT J0259.9$+$4419  & 2MASX J02593756+4417180   &       &   6.52 &  1.91 &    0.88 &  0.88 &    4.33 &  1.34 &    2.61 & 0.92 &    0.77 &  0.84 &    2.52 &  0.77 &    0.45 &  1.48 &    4.57 &  2.83 \\
SWIFT J0300.0$-$1048  & MCG -02-08-038            &       &   8.00 &  1.73 &    3.32 &  0.81 &    5.57 &  1.26 &    3.60 & 0.82 &    3.82 &  0.80 &   -0.39 &  0.75 &    2.95 &  1.42 &   -0.68 &  2.71 \\
SWIFT J0304.1$-$0108  & NGC 1194                  &       &   8.73 &  1.87 &    6.11 &  0.87 &   10.70 &  1.33 &    8.17 & 0.90 &    6.11 &  0.89 &    2.99 &  0.77 &    0.89 &  1.41 &    0.80 &  3.02 \\
SWIFT J0308.5$-$7251  & ESO 031- G 008            &       &   5.44 &  1.55 &    2.06 &  0.74 &    3.95 &  1.07 &    3.08 & 0.76 &    2.67 &  0.70 &    0.42 &  0.63 &   -0.68 &  1.18 &   -2.32 &  2.44 \\
SWIFT J0308.2$-$2258  & NGC 1229                  &       &   1.54 &  1.61 &    2.54 &  0.80 &    4.59 &  1.21 &    3.07 & 0.81 &    0.57 &  0.76 &    0.56 &  0.71 &    2.13 &  1.27 &    0.73 &  2.62 \\
SWIFT J0311.1$+$3241  & 2MASX J03104435+3239296   &       &   7.74 &  1.94 &    1.17 &  0.90 &    4.35 &  1.41 &    1.97 & 0.96 &    0.90 &  0.88 &    0.62 &  0.85 &   -1.19 &  1.52 &   -0.68 &  2.93 \\
SWIFT J0311.5$-$2045  & RX J0311.3-2046           &       &   7.81 &  1.65 &    3.27 &  0.80 &    8.60 &  1.21 &    5.25 & 0.83 &    3.41 &  0.78 &    2.06 &  0.71 &    1.35 &  1.31 &    1.67 &  2.62 \\
SWIFT J0311.8$-$7653  & [HB89] 0312-770           &       &   6.77 &  1.55 &    2.65 &  0.73 &    3.82 &  1.09 &    2.56 & 0.78 &    2.25 &  0.72 &    0.32 &  0.62 &    2.69 &  1.21 &    3.41 &  2.42 \\
SWIFT J0311.9$+$5032  & 2MASX J03120291+5029147   &       &   6.46 &  1.85 &    2.79 &  0.87 &    2.16 &  1.35 &    3.23 & 0.91 &    0.84 &  0.82 &    1.62 &  0.77 &   -1.83 &  1.44 &    7.17 &  2.88 \\
SWIFT J0312.9$+$4121  & QSO B0309+411             &       &   4.38 &  2.04 &    3.33 &  0.90 &    3.67 &  1.38 &    2.66 & 0.95 &    2.47 &  0.87 &    2.27 &  0.80 &    2.56 &  1.54 &    1.37 &  2.92 \\
SWIFT J0317.2$+$0116  & MCG +00-09-042            &       &   3.23 &  1.92 &    2.34 &  0.87 &    4.45 &  1.34 &    4.87 & 0.91 &    2.19 &  0.90 &   -0.46 &  0.77 &   -0.45 &  1.44 &   -0.48 &  3.07 \\
SWIFT J0318.7$+$6828  & 2MASX J03181899+6829322   &       &   5.46 &  1.68 &    2.75 &  0.77 &    5.28 &  1.26 &    3.64 & 0.82 &    3.61 &  0.80 &    1.16 &  0.73 &    0.18 &  1.28 &    0.08 &  2.74 \\
SWIFT J0319.7$+$4132  & NGC 1275                  &       & 122.00 &  2.07 &   30.00 &  0.91 &   27.20 &  1.40 &   11.30 & 0.95 &    6.02 &  0.87 &    2.51 &  0.81 &   -0.31 &  1.53 &    2.59 &  2.95 \\
SWIFT J0324.8$+$3410  & 1H 0323+342               &       &  12.20 &  2.00 &    5.16 &  0.91 &    7.24 &  1.41 &    4.85 & 0.98 &    4.44 &  0.87 &    3.90 &  0.82 &    4.08 &  1.53 &   -0.79 &  2.94 \\
SWIFT J0325.0$-$4154  & LCRS B032315.2-420449     &       &   4.65 &  1.48 &    2.01 &  0.69 &    3.71 &  1.05 &    1.76 & 0.70 &    0.08 &  0.68 &    1.46 &  0.64 &    1.06 &  1.21 &    1.10 &  2.41 \\
SWIFT J0324.9$+$4044  & IRAS 03219+4031           &       &   8.17 &  2.11 &    2.66 &  0.91 &    4.81 &  1.42 &    3.10 & 0.96 &    4.26 &  0.87 &    0.85 &  0.82 &    2.17 &  1.54 &    3.78 &  2.97 \\
SWIFT J0325.6$-$0907  & SWIFT J0325.6-0907        &       &   5.41 &  1.72 &    2.02 &  0.84 &    3.58 &  1.24 &    1.95 & 0.84 &    2.06 &  0.80 &    0.92 &  0.75 &   -0.29 &  1.39 &    2.00 &  2.79 \\
SWIFT J0326.0$-$5633  & 2MASX J03252346-5635443   &       &   2.83 &  1.41 &    1.74 &  0.71 &    2.22 &  1.04 &    2.48 & 0.71 &    0.99 &  0.69 &    0.61 &  0.63 &    0.32 &  1.15 &    2.76 &  2.40 \\
SWIFT J0328.4$-$2846  & PKS 0326-288              &       &   4.54 &  1.59 &    1.76 &  0.77 &    6.29 &  1.17 &    2.61 & 0.75 &    1.61 &  0.75 &    0.93 &  0.69 &    1.79 &  1.29 &   -0.60 &  2.57 \\
SWIFT J0331.3$+$0538  & 2MASX J03305218+0538253   &       &   8.30 &  1.94 &    2.61 &  0.93 &    3.90 &  1.43 &    2.89 & 0.94 &    2.56 &  0.91 &   -0.33 &  0.81 &   -2.24 &  1.49 &   -1.67 &  3.02 \\
SWIFT J0331.1$+$4355  & GK Per                    &       &  79.00 &  2.08 &   28.50 &  0.91 &   36.30 &  1.42 &   15.00 & 0.95 &    5.96 &  0.86 &    1.95 &  0.81 &    0.80 &  1.50 &    4.72 &  2.96 \\
SWIFT J0331.4$-$0510  & MCG -01-09-045            &       &   5.47 &  1.82 &    2.61 &  0.86 &    4.54 &  1.31 &    2.35 & 0.86 &    1.95 &  0.86 &    1.00 &  0.78 &    1.42 &  1.42 &   -0.04 &  2.84 \\
SWIFT J0333.3$+$3720  & 2MASX J03331873+3718107   &       &  11.30 &  2.06 &    4.90 &  0.94 &    8.45 &  1.45 &    4.77 & 0.98 &    4.04 &  0.88 &    2.15 &  0.82 &    0.22 &  1.56 &    1.06 &  3.00 \\
SWIFT J0333.6$-$3607  & NGC 1365                  &       &  27.30 &  1.53 &   12.70 &  0.75 &   24.30 &  1.12 &   16.10 & 0.75 &    9.00 &  0.72 &    2.99 &  0.64 &    1.84 &  1.20 &    2.31 &  2.48 \\
SWIFT J0334.4$-$1515  & 2MASX J03342453-1513402   &       &   3.87 &  1.70 &    2.38 &  0.80 &    4.52 &  1.20 &    2.35 & 0.83 &    2.70 &  0.79 &    1.05 &  0.73 &   -1.56 &  1.32 &   -1.07 &  2.77 \\
SWIFT J0334.9$+$5308  & BQ Cam                    &       & 587.00 &  1.90 &  163.00 &  0.87 &  117.00 &  1.34 &   48.20 & 0.90 &    3.96 &  0.84 &    1.23 &  0.77 &    0.53 &  1.43 &   -0.03 &  2.89 \\
SWIFT J0335.4$+$1907  & 2MASX J03352254+1907282   &       &   5.66 &  2.12 &    1.70 &  0.96 &    3.11 &  1.50 &    3.28 & 0.97 &    1.88 &  0.94 &    1.57 &  0.91 &    0.98 &  1.56 &   -1.29 &  3.16 \\
SWIFT J0336.6$+$3217  & 4C +32.14                 &       &  12.20 &  2.00 &    6.52 &  0.94 &   11.90 &  1.42 &    7.08 & 0.97 &    7.94 &  0.91 &    4.12 &  0.82 &    3.93 &  1.55 &    0.73 &  3.08 \\
SWIFT J0342.0$-$2115  & ESO 548-G081              &       &  21.10 &  1.62 &    8.12 &  0.78 &   12.50 &  1.17 &   10.40 & 0.78 &    6.75 &  0.79 &    3.17 &  0.71 &    3.28 &  1.32 &    3.40 &  2.65 \\
SWIFT J0345.2$-$3935  & LCRS B034324.7-394349     &       &   7.56 &  1.48 &    2.66 &  0.72 &    4.60 &  1.05 &    1.63 & 0.72 &    2.14 &  0.71 &    0.26 &  0.65 &    0.10 &  1.21 &   -3.60 &  2.36 \\
SWIFT J0347.0$-$3027  & HE 0345-3033              &       &   6.58 &  1.62 &    1.41 &  0.76 &    4.06 &  1.15 &    2.03 & 0.76 &    1.12 &  0.73 &    0.55 &  0.67 &    0.70 &  1.25 &    3.80 &  2.57 \\
SWIFT J0349.2$-$1159  & QSO B0347-121             &       &   9.85 &  1.70 &    3.74 &  0.86 &    6.78 &  1.28 &    3.35 & 0.82 &    1.55 &  0.80 &    1.98 &  0.74 &    1.97 &  1.32 &   -0.98 &  2.80 \\
SWIFT J0350.1$-$5019  & 2MASX J03502377-5018354   &       &   5.85 &  1.46 &    3.16 &  0.70 &    5.32 &  1.06 &    4.44 & 0.72 &    3.36 &  0.67 &    2.08 &  0.65 &    0.76 &  1.13 &    2.72 &  2.35 \\
SWIFT J0351.7$-$4030  & Fairall 1116              &       &   5.76 &  1.48 &    2.63 &  0.71 &    5.75 &  1.04 &    2.55 & 0.73 &    1.66 &  0.71 &    0.27 &  0.64 &    0.64 &  1.20 &    1.12 &  2.38 \\
SWIFT J0353.4$-$6830  & PKS 0352-686              &       &  10.10 &  1.50 &    4.71 &  0.74 &    6.22 &  1.03 &    2.67 & 0.74 &    1.93 &  0.71 &    1.68 &  0.65 &    0.36 &  1.17 &   -0.45 &  2.37 \\
SWIFT J0353.7$+$3711  & 2MASX J03534246+3714077   &       &  10.70 &  2.15 &    2.71 &  0.97 &    5.33 &  1.53 &    2.91 & 1.00 &    1.37 &  0.93 &    2.44 &  0.84 &    2.56 &  1.57 &    0.78 &  3.15 \\
SWIFT J0354.2$+$0250  & 2MASX J03540948+0249307   &       &   7.71 &  1.98 &    3.19 &  0.93 &    5.19 &  1.38 &    2.55 & 0.93 &    2.59 &  0.93 &    0.67 &  0.81 &   -1.71 &  1.50 &   -1.90 &  3.09 \\
SWIFT J0355.5$+$3101  & X Per                     &       & 419.00 &  2.03 &  147.00 &  0.97 &  212.00 &  1.51 &  143.00 & 1.01 &  127.00 &  0.95 &   36.00 &  0.83 &   17.20 &  1.56 &    6.81 &  3.15 \\
SWIFT J0357.5$-$6255  & 2MASX J03561995-6251391   &       &   7.10 &  1.46 &    1.95 &  0.70 &    4.40 &  1.04 &    3.12 & 0.73 &    2.71 &  0.69 &   -0.59 &  0.65 &    0.80 &  1.17 &   -0.94 &  2.34 \\
SWIFT J0356.9$-$4041  & 2MASX J03565655-4041453   &       &   5.06 &  1.48 &    3.27 &  0.71 &    6.79 &  1.05 &    2.74 & 0.72 &    3.19 &  0.71 &    1.95 &  0.64 &    1.28 &  1.20 &    7.11 &  2.38 \\
SWIFT J0357.6$+$4153  & 2MASX J03574513+4155049   &       &   7.56 &  2.15 &    3.97 &  0.94 &    6.10 &  1.50 &    2.42 & 1.00 &    1.19 &  0.92 &    1.09 &  0.83 &    2.17 &  1.56 &    3.61 &  3.03 \\
SWIFT J0359.0$-$3015A & SARS 059.33488-30.34397   &  0.34 &   7.54 &  1.60 &    2.00 &  0.76 &    4.73 &  1.13 &    1.46 & 0.77 &    0.16 &  0.72 &    1.03 &  0.67 &    2.37 &  1.23 &    0.00 &  2.48 \\
SWIFT J0359.0$-$3015B & SARS 059.28692-30.44439   &  1.53 &   1.99 &  1.60 &    1.89 &  0.76 &    0.00 &  1.13 &    0.73 & 0.77 &    2.72 &  0.72 &    1.40 &  0.67 &    0.52 &  1.23 &    0.00 &  2.47 \\
SWIFT J0359.7$+$5058  & 4C +50.11                 &       &   4.49 &  1.94 &    2.81 &  0.88 &    3.94 &  1.38 &    4.31 & 0.94 &    3.37 &  0.88 &    1.85 &  0.78 &    1.13 &  1.43 &    2.58 &  2.91 \\
SWIFT J0402.4$-$1807  & ESO 549- G 049            &       &   8.10 &  1.69 &    2.79 &  0.81 &    6.26 &  1.23 &    5.15 & 0.85 &    4.29 &  0.79 &    2.33 &  0.72 &    1.99 &  1.33 &   -0.21 &  2.74 \\
SWIFT J0404.0$-$3604  & PKS 0402-362              &       &   6.21 &  1.50 &    1.48 &  0.75 &    4.01 &  1.10 &    2.57 & 0.73 &    1.63 &  0.71 &    0.95 &  0.65 &    1.04 &  1.18 &   -1.64 &  2.40 \\
SWIFT J0405.3$-$3707  & ESO 359- G 019            &       &   3.11 &  1.48 &    2.69 &  0.74 &    2.56 &  1.09 &    1.90 & 0.73 &    0.30 &  0.72 &    2.28 &  0.64 &    1.82 &  1.17 &    1.75 &  2.37 \\
SWIFT J0405.5$-$1307  & [HB89] 0403-132           &       &   7.62 &  1.74 &    2.09 &  0.86 &    2.25 &  1.30 &    2.18 & 0.84 &    1.86 &  0.84 &    0.33 &  0.77 &    2.32 &  1.37 &   -1.76 &  2.73 \\
SWIFT J0407.4$+$0339  & 3C 105                    &       &  14.70 &  2.00 &    4.65 &  0.92 &    9.18 &  1.38 &    5.70 & 0.96 &    4.76 &  0.93 &    1.70 &  0.84 &    2.41 &  1.55 &    0.23 &  3.19 \\
SWIFT J0413.3$+$1659  & MG1 J041325+1659          &       &   8.64 &  2.18 &    3.64 &  0.99 &    2.62 &  1.58 &    2.91 & 1.03 &    3.83 &  0.99 &    1.17 &  0.86 &    1.57 &  1.62 &   -2.19 &  3.32 \\
SWIFT J0413.5$+$1027  & ABELL 478                 &       &  18.70 &  2.14 &    1.95 &  0.99 &    2.27 &  1.57 &   -0.07 & 1.03 &   -1.29 &  0.97 &    0.94 &  0.86 &    3.78 &  1.62 &   -0.25 &  3.37 \\
SWIFT J0413.8$+$1112  & 3C 109                    &       &   7.52 &  2.15 &    2.50 &  1.00 &    3.44 &  1.59 &    3.01 & 1.03 &    1.52 &  0.98 &    1.45 &  0.87 &    2.31 &  1.62 &    4.21 &  3.37 \\
SWIFT J0414.8$-$0754  & IRAS 04124-0803           &       &  15.60 &  1.84 &    7.21 &  0.90 &    9.34 &  1.36 &    4.15 & 0.85 &    1.94 &  0.84 &    0.62 &  0.77 &    3.76 &  1.39 &   -2.05 &  2.86 \\
SWIFT J0418.3$+$3800  & 3C 111.0                  &       &  57.30 &  2.29 &   23.10 &  1.01 &   37.40 &  1.62 &   23.80 & 1.03 &   19.50 &  0.95 &    8.55 &  0.85 &    8.05 &  1.56 &    1.89 &  3.23 \\
SWIFT J0419.9$+$5600  & XTE J0421+560             &       &   9.01 &  1.89 &    3.95 &  0.87 &    2.94 &  1.33 &    2.44 & 0.89 &    0.52 &  0.87 &   -0.42 &  0.79 &   -0.00 &  1.45 &   -0.86 &  2.88 \\
SWIFT J0420.0$-$5457  & NGC 1566                  &       &  10.60 &  1.50 &    2.54 &  0.70 &    6.14 &  1.03 &    5.76 & 0.75 &    2.45 &  0.71 &    2.13 &  0.61 &    1.53 &  1.13 &    1.78 &  2.30 \\
SWIFT J0422.7$-$5611  & ESO 157- G 023            &       &   6.14 &  1.48 &    3.12 &  0.70 &    5.99 &  1.03 &    5.51 & 0.76 &    3.34 &  0.71 &    1.57 &  0.62 &    0.63 &  1.12 &    0.10 &  2.32 \\
SWIFT J0423.5$+$0414  & 2MASX J04234080+0408017   &       &  11.70 &  2.00 &    4.21 &  0.93 &    8.58 &  1.48 &    6.94 & 1.00 &    3.55 &  0.92 &    0.48 &  0.83 &    0.76 &  1.56 &   -2.41 &  3.25 \\
SWIFT J0426.1$-$1945  & IW Eri                    &       &   8.80 &  1.67 &    2.92 &  0.78 &    1.86 &  1.24 &    1.38 & 0.83 &    1.09 &  0.79 &   -0.40 &  0.70 &   -0.70 &  1.31 &    5.73 &  2.67 \\
SWIFT J0426.2$-$5711  & 1H 0419-577               &       &  19.50 &  1.46 &    7.16 &  0.70 &    9.75 &  1.03 &    5.73 & 0.76 &    2.88 &  0.71 &    1.43 &  0.61 &    0.90 &  1.11 &   -4.92 &  2.34 \\
SWIFT J0427.6$-$1201  & SWIFT J0427.6-1201        &       &   3.54 &  1.82 &    0.84 &  0.85 &    5.60 &  1.34 &    2.01 & 0.85 &    2.50 &  0.85 &    0.69 &  0.76 &    0.91 &  1.39 &    3.01 &  2.87 \\
SWIFT J0428.2$-$6704A & SWIFT J042749.42-670436.1 &  0.28 &   2.15 &  1.52 &    0.00 &  0.74 &    1.96 &  1.05 &    2.61 & 0.73 &    2.29 &  0.70 &    1.34 &  0.65 &    2.01 &  1.20 &    2.23 &  2.40 \\
SWIFT J0428.2$-$6704B & 2MASX J04294735-6703205   &  0.58 &   4.36 &  1.52 &    1.45 &  0.74 &    0.54 &  1.05 &    0.28 & 0.73 &    1.11 &  0.70 &    0.00 &  0.65 &    0.95 &  1.20 &    1.97 &  2.41 \\
SWIFT J0429.6$-$2114  & 2MASX J04293830-2109441   &       &   3.90 &  1.64 &    2.77 &  0.77 &    2.07 &  1.24 &    1.34 & 0.80 &    2.93 &  0.78 &    1.33 &  0.70 &    0.42 &  1.30 &   -0.74 &  2.61 \\
SWIFT J0431.3$-$6127  & ABELL 3266                &       &  22.50 &  1.42 &    4.53 &  0.71 &    5.60 &  1.07 &    0.97 & 0.74 &    1.23 &  0.69 &    0.89 &  0.64 &    0.18 &  1.14 &   -0.24 &  2.42 \\
SWIFT J0433.0$+$0521  & 3C 120                    &       &  43.60 &  2.01 &   18.00 &  0.97 &   30.50 &  1.53 &   20.20 & 1.02 &   15.30 &  0.94 &    7.48 &  0.87 &    3.44 &  1.58 &    2.58 &  3.27 \\
SWIFT J0433.5$-$5846  & 2MASX J04332716-5843346   &       &   3.45 &  1.44 &    1.56 &  0.70 &    3.51 &  1.05 &    1.19 & 0.75 &    2.39 &  0.71 &    1.28 &  0.62 &   -0.03 &  1.12 &    1.64 &  2.38 \\
SWIFT J0436.3$-$1022  & Mrk 618                   &       &   6.86 &  1.85 &    4.99 &  0.87 &    7.30 &  1.33 &    3.05 & 0.86 &    2.83 &  0.84 &    1.44 &  0.77 &   -0.44 &  1.41 &    3.63 &  2.93 \\
SWIFT J0437.4$-$4713  & 2MASX J04372814-4711298   &       &   5.40 &  1.50 &    3.03 &  0.71 &    3.59 &  1.04 &    2.62 & 0.72 &    1.64 &  0.70 &    1.50 &  0.62 &    1.46 &  1.14 &    6.81 &  2.31 \\
SWIFT J0438.2$-$1048  & MCG -02-12-050            &       &   7.28 &  1.83 &    4.17 &  0.87 &    6.17 &  1.33 &    4.51 & 0.86 &    3.08 &  0.84 &    1.31 &  0.76 &   -0.81 &  1.41 &    2.21 &  2.93 \\
SWIFT J0440.2$-$5941  & ESO 118-IG 033 NED01      &       &   6.04 &  1.44 &    3.42 &  0.71 &    5.06 &  1.07 &    1.68 & 0.74 &    1.53 &  0.71 &    1.09 &  0.63 &    2.73 &  1.13 &    0.56 &  2.41 \\
SWIFT J0440.9$+$2741  & 2MASX J04404770+2739466   &       &   8.09 &  2.29 &    4.50 &  1.04 &    8.61 &  1.61 &    3.49 & 1.05 &    4.16 &  0.98 &    0.84 &  0.91 &    2.05 &  1.68 &   -2.65 &  3.35 \\
SWIFT J0440.8$+$4432  & RX J0440.9+4431           &       &  53.10 &  2.22 &   18.10 &  0.95 &   28.40 &  1.55 &   16.20 & 1.00 &   10.20 &  0.97 &    4.93 &  0.87 &    4.40 &  1.57 &    1.46 &  3.33 \\
SWIFT J0441.2$-$2704  & IRAS 04392-2713           &       &   5.84 &  1.61 &    3.31 &  0.77 &    3.22 &  1.19 &    2.35 & 0.78 &    0.88 &  0.75 &    0.57 &  0.69 &    1.82 &  1.25 &    0.42 &  2.51 \\
SWIFT J0441.8$-$0823  & 1RXS J044154.5-082639     &       &   5.67 &  1.92 &    2.77 &  0.90 &    4.32 &  1.33 &    1.63 & 0.89 &    1.51 &  0.87 &    1.02 &  0.79 &    0.46 &  1.44 &   -2.73 &  2.96 \\
SWIFT J0443.9$+$2856  & UGC 03142                 &       &  18.20 &  2.28 &    5.76 &  1.03 &   14.30 &  1.60 &    8.96 & 1.04 &    7.26 &  0.97 &    4.46 &  0.90 &    3.19 &  1.65 &    2.47 &  3.37 \\
SWIFT J0444.1$+$2813  & 2MASX J04440903+2813003   &       &  21.80 &  2.30 &    6.88 &  1.04 &   14.80 &  1.61 &   10.60 & 1.05 &    8.60 &  0.97 &    4.32 &  0.90 &    6.23 &  1.67 &    3.25 &  3.36 \\
SWIFT J0445.0$-$2816  & PKS 0442-28               &       &   7.93 &  1.59 &    2.03 &  0.78 &    5.79 &  1.18 &    3.94 & 0.79 &    3.16 &  0.74 &    2.05 &  0.68 &   -0.43 &  1.26 &   -0.81 &  2.50 \\
SWIFT J0446.4$+$1828  & UGC 3157                  &       &   4.17 &  2.35 &    3.11 &  1.03 &    7.51 &  1.65 &    4.32 & 1.09 &    0.12 &  1.00 &    1.81 &  0.92 &   -0.13 &  1.68 &    1.11 &  3.41 \\
SWIFT J0449.6$-$5515  & 2MASX J04500193-5512404   &       &   3.20 &  1.50 &    0.94 &  0.71 &    3.22 &  1.03 &    1.39 & 0.72 &    1.65 &  0.71 &    0.68 &  0.61 &    0.38 &  1.15 &    0.59 &  2.38 \\
SWIFT J0451.5$-$6949  & SWIFT J045106.8-694803    &       &  25.10 &  1.57 &   10.00 &  0.72 &   16.50 &  1.08 &    9.87 & 0.73 &    3.08 &  0.72 &    0.43 &  0.65 &    0.31 &  1.23 &   -4.45 &  2.52 \\
SWIFT J0451.4$-$0346  & MCG -01-13-025            &       &  10.50 &  1.98 &    5.24 &  0.94 &    7.48 &  1.41 &    7.36 & 0.98 &    4.93 &  0.95 &    2.59 &  0.84 &    1.99 &  1.52 &   -0.20 &  3.01 \\
SWIFT J0450.7$-$5813  & RBS 594                   &       &   9.63 &  1.45 &    3.08 &  0.71 &    6.66 &  1.04 &    4.03 & 0.74 &    3.68 &  0.73 &    1.53 &  0.63 &    2.24 &  1.14 &    1.48 &  2.38 \\
SWIFT J0452.2$+$4933  & 1RXS J045205.0+493248     &       &  29.40 &  2.12 &   12.60 &  0.93 &   18.00 &  1.50 &   11.80 & 0.96 &   11.40 &  0.93 &    5.71 &  0.84 &    2.75 &  1.52 &    3.49 &  3.19 \\
SWIFT J0453.4$+$0404  & CGCG 420-015              &       &  10.60 &  2.17 &    5.48 &  1.01 &    9.66 &  1.51 &    5.61 & 1.04 &    5.97 &  0.96 &    0.87 &  0.90 &   -0.14 &  1.64 &    1.60 &  3.28 \\
SWIFT J0454.6$-$4315  & 2MASX J04544295-4314231   &       &   2.47 &  1.52 &    1.68 &  0.73 &    5.79 &  1.09 &    2.51 & 0.74 &    1.29 &  0.72 &    0.53 &  0.62 &    0.54 &  1.16 &    1.08 &  2.40 \\
SWIFT J0456.3$-$7532  & ESO 033- G 002            &       &   9.13 &  1.56 &    5.23 &  0.71 &    5.84 &  1.08 &    5.02 & 0.75 &    3.60 &  0.72 &    0.53 &  0.64 &    2.70 &  1.24 &   -0.27 &  2.47 \\
SWIFT J0457.1$+$4528  & 1RXS J045707.4+452751     &       &  19.00 &  2.24 &    7.12 &  0.95 &    7.32 &  1.58 &    4.79 & 1.00 &    3.20 &  0.96 &    1.40 &  0.89 &    2.42 &  1.56 &    1.86 &  3.25 \\
SWIFT J0459.9$+$2703  & 4C +27.14                 &       &  13.20 &  2.43 &    3.26 &  1.06 &    8.61 &  1.64 &    5.97 & 1.11 &    4.69 &  0.98 &    1.69 &  0.91 &   -1.93 &  1.71 &   -0.85 &  3.43 \\
SWIFT J0459.7$+$3502  & 2MASX J04595677+3502536   &       &   6.22 &  2.26 &    2.19 &  1.02 &    7.61 &  1.55 &    3.47 & 1.04 &    2.11 &  0.99 &    1.06 &  0.87 &    0.38 &  1.61 &    0.69 &  3.40 \\
SWIFT J0501.2$-$7041  & IGR J05007-7047           &       &  16.00 &  1.58 &    5.72 &  0.72 &    9.11 &  1.11 &    4.49 & 0.73 &    2.17 &  0.72 &    0.15 &  0.65 &   -0.25 &  1.23 &    1.91 &  2.53 \\
SWIFT J0502.1$+$0332  & 2MASX J05020903+0331499   &       &   6.33 &  2.23 &    3.16 &  1.00 &    5.21 &  1.50 &    3.76 & 1.02 &    1.62 &  0.96 &    1.30 &  0.89 &    0.90 &  1.64 &    5.93 &  3.37 \\
SWIFT J0502.4$+$2446  & V1062 Tau                 &       &  21.60 &  2.54 &    8.18 &  1.07 &   11.30 &  1.66 &    4.98 & 1.15 &    2.63 &  0.98 &    0.84 &  0.93 &    1.69 &  1.71 &    8.19 &  3.43 \\
SWIFT J0503.0$+$2302  & LEDA 097068               &       &  10.70 &  2.53 &    4.98 &  1.08 &    5.48 &  1.67 &    5.47 & 1.17 &    3.33 &  0.99 &    0.61 &  0.94 &   -0.35 &  1.71 &    1.06 &  3.42 \\
SWIFT J0503.7$-$2819  & 1WGA J0503.8-2823         &       &   6.58 &  1.59 &    1.79 &  0.78 &    1.04 &  1.17 &    1.50 & 0.79 &    1.60 &  0.76 &    1.41 &  0.68 &   -0.00 &  1.29 &    2.60 &  2.49 \\
SWIFT J0504.6$-$7345  & 2MASX J05043414-7349269   &       &   4.63 &  1.55 &    2.07 &  0.71 &    2.44 &  1.10 &    0.99 & 0.75 &    0.69 &  0.72 &    1.68 &  0.64 &    1.99 &  1.25 &    2.13 &  2.49 \\
SWIFT J0505.6$-$6735  & 2MASX J05052442-6734358   &       &   4.90 &  1.63 &    3.82 &  0.72 &    5.01 &  1.10 &    1.57 & 0.72 &    1.81 &  0.71 &    1.23 &  0.64 &   -0.27 &  1.21 &    4.30 &  2.55 \\
SWIFT J0505.8$-$2351  & 2MASX J05054575-2351139   &       &  22.00 &  1.59 &    9.85 &  0.81 &   16.20 &  1.19 &   11.70 & 0.81 &    9.91 &  0.81 &    5.62 &  0.71 &    4.98 &  1.30 &    8.53 &  2.61 \\
SWIFT J0507.7$+$6732  & 87GB 050246.4+673341      &       &   6.94 &  1.83 &    3.13 &  0.84 &    3.78 &  1.27 &    2.33 & 0.87 &    2.07 &  0.80 &   -0.41 &  0.74 &   -0.97 &  1.33 &   -1.88 &  2.77 \\
SWIFT J0508.1$+$1727  & CGCG 468-002 NED01        &       &  11.10 &  2.46 &    6.65 &  1.07 &   10.10 &  1.62 &    4.87 & 1.15 &    4.20 &  1.00 &    1.55 &  0.93 &   -0.06 &  1.68 &    9.40 &  3.39 \\
SWIFT J0510.7$+$1629  & IRAS 05078+1626           &       &  47.60 &  2.42 &   18.50 &  1.06 &   29.10 &  1.61 &   20.90 & 1.14 &   13.20 &  1.00 &    6.63 &  0.93 &    6.56 &  1.66 &    2.52 &  3.41 \\
SWIFT J0512.1$-$1830  & ESO 553- G 022            &       &   7.67 &  1.78 &    1.28 &  0.81 &    3.67 &  1.25 &    3.10 & 0.88 &    1.60 &  0.84 &    1.78 &  0.74 &    1.63 &  1.31 &    0.27 &  2.78 \\
SWIFT J0513.8$+$6627  & CGCG 307-007              &       &   5.54 &  1.86 &    2.53 &  0.84 &    5.89 &  1.27 &    1.98 & 0.88 &    1.48 &  0.82 &    0.84 &  0.74 &    0.83 &  1.33 &    2.12 &  2.79 \\
SWIFT J0514.2$-$4002  & CXO J051406.4-400238      &       &  70.10 &  1.58 &   17.90 &  0.74 &   17.00 &  1.10 &    8.49 & 0.74 &    4.11 &  0.73 &    0.89 &  0.62 &    0.49 &  1.22 &    1.56 &  2.37 \\
SWIFT J0515.3$+$1854  & 2MASX J05151978+1854515   &       &  11.20 &  2.54 &    4.61 &  1.10 &    5.80 &  1.62 &    6.82 & 1.13 &    4.82 &  1.00 &    4.29 &  0.93 &   -1.33 &  1.69 &    1.23 &  3.36 \\
SWIFT J0516.2$-$0009  & Ark 120                   &       &  35.60 &  2.09 &   15.60 &  0.95 &   23.60 &  1.49 &   15.80 & 1.00 &   10.60 &  0.97 &    4.19 &  0.90 &    2.73 &  1.59 &    7.10 &  3.18 \\
SWIFT J0516.3$+$1928  & 2MFGC 04298               &       &  12.00 &  2.56 &    5.37 &  1.10 &    7.10 &  1.62 &    4.21 & 1.13 &    2.73 &  1.00 &    2.07 &  0.94 &    2.43 &  1.69 &    5.36 &  3.35 \\
SWIFT J0516.4$-$1034  & MCG -02-14-009            &       &   8.15 &  1.91 &    3.45 &  0.92 &    3.99 &  1.32 &    4.76 & 0.91 &    1.32 &  0.93 &    0.98 &  0.79 &   -2.58 &  1.42 &   -0.97 &  2.87 \\
SWIFT J0501.9$-$3239  & ESO 362-18                &       &  21.90 &  1.60 &    8.01 &  0.75 &   14.90 &  1.12 &   11.30 & 0.76 &    8.53 &  0.75 &    2.20 &  0.68 &    3.56 &  1.23 &    5.92 &  2.46 \\
SWIFT J0519.5$-$4545  & PICTOR A                  &       &  21.40 &  1.51 &    6.51 &  0.73 &   13.20 &  1.07 &    7.29 & 0.74 &    6.05 &  0.71 &    2.88 &  0.65 &    5.35 &  1.18 &    1.95 &  2.38 \\
SWIFT J0520.9$-$7156  & LMC X-2                   &       &  54.70 &  1.59 &    6.86 &  0.72 &    2.85 &  1.13 &   -0.88 & 0.74 &    0.09 &  0.73 &    0.72 &  0.66 &   -0.35 &  1.25 &   -5.53 &  2.54 \\
SWIFT J0521.0$-$2522  & 2MASX J05210136-2521450   &       &   3.88 &  1.60 &    2.68 &  0.80 &    4.98 &  1.18 &    2.84 & 0.83 &    1.99 &  0.82 &    0.66 &  0.69 &    0.38 &  1.30 &   -3.10 &  2.65 \\
SWIFT J0519.5$-$3140  & PKS 0521-36               &       &  14.80 &  1.60 &    5.49 &  0.75 &    9.33 &  1.11 &    7.87 & 0.74 &    5.65 &  0.75 &    1.29 &  0.66 &    5.96 &  1.25 &   -3.01 &  2.39 \\
SWIFT J0524.1$-$1210  & IRAS 05218-1212           &       &   9.48 &  1.92 &    3.26 &  0.89 &    6.19 &  1.31 &    4.78 & 0.91 &    2.60 &  0.91 &    1.06 &  0.78 &    0.39 &  1.39 &    1.69 &  2.91 \\
SWIFT J0524.9$+$4246  & Paloma                    &       &  11.90 &  2.25 &    3.44 &  1.00 &    5.76 &  1.60 &    1.17 & 1.04 &   -0.22 &  0.95 &    0.52 &  0.89 &   -1.71 &  1.57 &   -5.92 &  3.16 \\
SWIFT J0525.1$-$2339  & PMN J0525-2338            &       &   5.22 &  1.66 &    2.47 &  0.82 &    3.70 &  1.23 &    3.21 & 0.83 &    2.07 &  0.82 &    1.91 &  0.71 &    3.52 &  1.32 &   -4.73 &  2.70 \\
SWIFT J0525.3$-$4600  & PKS 0524-460              &       &   3.33 &  1.51 &    2.33 &  0.73 &    4.09 &  1.08 &    3.21 & 0.74 &    2.73 &  0.71 &    2.27 &  0.65 &    2.31 &  1.18 &    4.24 &  2.37 \\
SWIFT J0525.6$+$2416  & 1RXS J052523.2+241331     &       &  18.60 &  2.62 &    6.09 &  1.12 &    8.80 &  1.74 &    5.27 & 1.15 &    1.18 &  1.05 &    0.73 &  0.96 &   -1.96 &  1.66 &   -1.12 &  3.41 \\
SWIFT J0526.2$-$2118  & ESO 553- G 043            &       &   4.58 &  1.72 &    2.89 &  0.84 &    4.18 &  1.25 &    3.62 & 0.84 &    1.31 &  0.82 &    1.31 &  0.73 &    0.67 &  1.34 &    4.85 &  2.76 \\
SWIFT J0528.1$-$3933  & ESO 306-IG 001            &       &   4.91 &  1.60 &    1.50 &  0.75 &    3.30 &  1.11 &    2.61 & 0.74 &    1.91 &  0.73 &    0.05 &  0.63 &    1.32 &  1.25 &    4.41 &  2.36 \\
SWIFT J0529.2$-$3247  & TV Col                    &       &  58.40 &  1.61 &   20.40 &  0.76 &   28.40 &  1.12 &   11.50 & 0.78 &    5.79 &  0.76 &    0.81 &  0.69 &    1.49 &  1.22 &    1.74 &  2.49 \\
SWIFT J0530.8$+$1333  & PKS 0528+134              &       &   1.18 &  2.43 &    2.90 &  1.09 &    6.19 &  1.65 &    3.14 & 1.11 &    3.09 &  1.02 &    3.02 &  0.92 &    2.41 &  1.75 &   -0.53 &  3.45 \\
SWIFT J0532.5$-$6623A & LMC X-4                   &       & 283.00 &  1.67 &  124.00 &  0.75 &  173.00 &  1.11 &   65.00 & 0.73 &   15.60 &  0.69 &    0.08 &  0.65 &   -1.87 &  1.21 &   -1.83 &  2.52 \\
SWIFT J0532.5$-$6623B & RX J0531.2-6609           &  2.17 &  12.40 &  1.67 &    4.26 &  0.74 &    7.99 &  1.11 &    3.68 & 0.72 &    0.00 &  0.69 &    0.00 &  0.65 &    0.00 &  1.21 &    0.00 &  2.51 \\
SWIFT J0532.9$+$1343  & 2MASX J05325752+1345092   &       &   7.25 &  2.43 &    2.82 &  1.09 &    3.10 &  1.66 &    2.91 & 1.11 &    2.87 &  1.02 &    2.53 &  0.92 &    1.18 &  1.75 &   -4.94 &  3.47 \\
SWIFT J0533.9$-$1318  & MCG -02-15-004            &       &   2.49 &  1.93 &    3.54 &  0.89 &    6.30 &  1.29 &    3.90 & 0.91 &    1.70 &  0.92 &    2.51 &  0.79 &    0.87 &  1.40 &   -2.70 &  3.00 \\
SWIFT J0534.6$+$2204  & Crab                      &       & 14300.00 &  2.59 &  5340.00 &  1.13 &  8050.00 &  1.74 &  4990.00 & 1.16 &  3670.00 &  1.07 &  1740.00 &  0.95 &  1650.00 &  1.65 &  724.00 &  3.41 \\
SWIFT J0535.1$-$5801  & TW Pic                    &       &  20.10 &  1.58 &    6.11 &  0.74 &    6.57 &  1.07 &    3.11 & 0.71 &    0.78 &  0.72 &    0.08 &  0.64 &    0.74 &  1.15 &    0.20 &  2.43 \\
SWIFT J0535.2$+$2830  & SWIFT J053457.91+282837.9 &       &   7.38 &  2.47 &    1.85 &  1.11 &    5.76 &  1.70 &    2.39 & 1.08 &    2.67 &  1.05 &    1.36 &  0.93 &    1.11 &  1.67 &    2.37 &  3.43 \\
SWIFT J0535.3$-$0520  & Trapezium Cluster         &       &  11.10 &  2.08 &    2.57 &  0.94 &    4.67 &  1.44 &    0.43 & 0.99 &    0.72 &  0.97 &   -0.09 &  0.86 &    2.66 &  1.54 &    6.30 &  3.12 \\
SWIFT J0535.4$+$4013  & 2MASX J05353211+4011152   &       &   4.99 &  2.32 &    2.13 &  1.02 &    4.21 &  1.56 &    3.90 & 1.05 &    3.96 &  0.96 &    0.72 &  0.91 &   -1.52 &  1.58 &    4.72 &  3.21 \\
SWIFT J0538.3$+$2147  & SWIFT J0538.3+2147        &       &  22.30 &  2.58 &    7.82 &  1.13 &    7.85 &  1.72 &    4.19 & 1.15 &    0.51 &  1.06 &   -0.94 &  0.94 &    2.19 &  1.66 &   -4.14 &  3.46 \\
SWIFT J0539.0$-$6406  & LMC X-3                   &       &  16.80 &  1.64 &    7.33 &  0.75 &    9.72 &  1.14 &    5.22 & 0.72 &    4.69 &  0.70 &    1.63 &  0.65 &    3.35 &  1.21 &    7.06 &  2.49 \\
SWIFT J0538.8$+$2620  & 1A 0535+262               &       & 844.00 &  2.60 &  347.00 &  1.12 &  516.00 &  1.73 &  213.00 & 1.13 &  110.00 &  1.07 &   22.00 &  0.94 &   10.60 &  1.65 &    9.62 &  3.48 \\
SWIFT J0539.5$-$6943  & LMC X-1                   &       &  30.70 &  1.64 &    9.24 &  0.73 &   12.30 &  1.14 &    7.27 & 0.74 &    4.53 &  0.72 &    1.71 &  0.67 &    1.91 &  1.23 &   -6.19 &  2.54 \\
SWIFT J0539.9$-$2839  & [HB89] 0537-286           &       &   9.48 &  1.66 &    3.29 &  0.79 &    5.42 &  1.17 &    4.47 & 0.82 &    3.77 &  0.80 &    3.23 &  0.69 &    4.75 &  1.23 &    1.46 &  2.55 \\
SWIFT J0539.9$-$6919  & PSR B0540-69              &       &  23.30 &  1.64 &    7.14 &  0.73 &   14.10 &  1.14 &    8.88 & 0.74 &    7.12 &  0.71 &    4.62 &  0.67 &    3.09 &  1.23 &   -0.57 &  2.54 \\
SWIFT J0541.5$-$6826  & XMMU J054134.7-682550     &       &  31.90 &  1.65 &   11.50 &  0.74 &   14.40 &  1.15 &    4.37 & 0.74 &    0.95 &  0.71 &    1.09 &  0.66 &    2.34 &  1.21 &    1.14 &  2.55 \\
SWIFT J0542.6$+$6051  & BY Cam                    &       &  27.00 &  1.86 &   10.90 &  0.87 &   13.80 &  1.30 &    6.60 & 0.90 &    2.40 &  0.87 &    0.16 &  0.77 &   -1.08 &  1.38 &    2.57 &  2.90 \\
SWIFT J0543.2$-$4104  & TX Col                    &       &  19.20 &  1.60 &    6.39 &  0.76 &    7.45 &  1.10 &    2.54 & 0.75 &    0.34 &  0.73 &    0.70 &  0.64 &    0.41 &  1.26 &    1.37 &  2.40 \\
SWIFT J0543.9$-$2749  & MCG -05-14-012            &       &  11.90 &  1.66 &    3.37 &  0.81 &    6.71 &  1.20 &    4.64 & 0.84 &    3.89 &  0.80 &    0.71 &  0.70 &    0.44 &  1.25 &   -0.18 &  2.56 \\
SWIFT J0544.4$-$4328  & 2MASX J05440009-4325265   &       &   6.85 &  1.58 &    1.68 &  0.75 &    2.32 &  1.06 &    1.76 & 0.73 &    1.41 &  0.73 &    0.23 &  0.62 &   -0.27 &  1.23 &   -5.31 &  2.40 \\
SWIFT J0544.4$+$5909  & 2MASX J05442257+5907361   &       &  10.00 &  1.87 &    4.33 &  0.88 &    6.64 &  1.33 &    4.68 & 0.92 &    4.30 &  0.87 &    2.88 &  0.78 &    2.49 &  1.41 &   -1.12 &  2.92 \\
SWIFT J0547.3$+$5042  & 2MASX J05471492+5038251   &       &  10.40 &  1.99 &    4.92 &  0.91 &    9.31 &  1.40 &    4.95 & 0.94 &    5.24 &  0.92 &   -0.36 &  0.84 &    1.49 &  1.49 &    0.96 &  3.09 \\
SWIFT J0548.4$-$4748  & ESO 205-IG 003 NED01      &       &   5.59 &  1.50 &    1.71 &  0.75 &    3.57 &  1.09 &    2.24 & 0.74 &    0.39 &  0.73 &    0.40 &  0.66 &   -0.81 &  1.20 &    3.92 &  2.37 \\
SWIFT J0550.7$-$3212A & PKS 0548-322              &  0.14 &  20.70 &  1.68 &    6.74 &  0.77 &    7.03 &  1.14 &    0.92 & 0.81 &    1.96 &  0.77 &    1.30 &  0.68 &    3.98 &  1.21 &    0.00 &  2.55 \\
SWIFT J0550.7$-$3215B & 2XMM J055054.3-321616     &  6.31 &   0.00 &  1.68 &    0.00 &  0.77 &    4.97 &  1.15 &    4.35 & 0.81 &    2.60 &  0.77 &    0.00 &  0.68 &    0.00 &  1.21 &    5.93 &  2.55 \\
SWIFT J0552.2$-$0727  & NGC 2110                  &       & 130.00 &  2.10 &   52.60 &  0.96 &   88.00 &  1.45 &   64.10 & 1.01 &   52.50 &  0.99 &   28.10 &  0.87 &   27.30 &  1.53 &   13.40 &  3.12 \\
SWIFT J0552.5$+$5929  & IRAS  05480+5927          &       &  10.90 &  1.86 &    6.64 &  0.88 &    6.58 &  1.33 &    2.51 & 0.91 &    1.41 &  0.86 &    0.35 &  0.77 &    3.38 &  1.40 &    1.79 &  2.89 \\
SWIFT J0554.8$+$4625  & MCG +08-11-011            &       &  63.30 &  2.10 &   27.50 &  0.94 &   45.50 &  1.45 &   29.20 & 0.94 &   21.10 &  0.94 &    8.22 &  0.88 &    7.11 &  1.54 &   -1.02 &  3.14 \\
SWIFT J0555.5$+$3946  & [HB89] 0552+398           &       &   4.72 &  2.30 &    2.58 &  1.04 &    5.21 &  1.51 &    1.44 & 1.02 &    3.14 &  0.97 &    2.68 &  0.88 &    1.83 &  1.61 &   -1.83 &  3.21 \\
SWIFT J0558.0$+$5352  & V405 Aur                  &       &  31.40 &  1.95 &   13.50 &  0.91 &   16.00 &  1.38 &    7.18 & 0.93 &    3.33 &  0.89 &   -1.05 &  0.78 &    1.66 &  1.47 &    1.75 &  2.98 \\
SWIFT J0557.9$-$3822  & 2MASX J05580206-3820043   &       &  19.70 &  1.59 &    8.64 &  0.77 &   13.00 &  1.14 &    6.82 & 0.77 &    3.60 &  0.74 &   -0.12 &  0.67 &    1.46 &  1.25 &    0.71 &  2.48 \\
SWIFT J0559.8$-$5028  & PKS 0558-504              &       &  13.10 &  1.50 &    3.98 &  0.75 &    4.82 &  1.11 &    4.77 & 0.74 &    4.51 &  0.73 &    0.89 &  0.64 &    2.46 &  1.18 &    3.99 &  2.40 \\
SWIFT J0600.7$+$0008  & IRAS 05581+0006           &       &   8.85 &  2.24 &    4.68 &  1.02 &    5.79 &  1.50 &    4.60 & 1.05 &    2.35 &  1.03 &   -0.39 &  0.91 &   -0.20 &  1.62 &    0.06 &  3.34 \\
SWIFT J0602.2$+$2829  & IRAS 05589+2828           &       &  33.00 &  2.39 &   14.80 &  1.07 &   23.60 &  1.66 &   15.10 & 1.13 &    9.60 &  1.06 &    3.62 &  0.94 &    2.56 &  1.64 &    1.36 &  3.40 \\
SWIFT J0602.5$+$6518  & UGC 03386                 &       &   7.57 &  1.80 &    2.63 &  0.82 &    6.40 &  1.23 &    3.13 & 0.86 &    2.02 &  0.81 &    3.05 &  0.73 &    1.09 &  1.34 &    1.30 &  2.72 \\
SWIFT J0606.0$-$2755  & 2MASX J06054896-2754398   &       &  10.10 &  1.71 &    3.06 &  0.82 &    4.77 &  1.21 &    2.46 & 0.85 &    1.65 &  0.80 &    0.73 &  0.71 &   -0.42 &  1.27 &    3.86 &  2.67 \\
SWIFT J0601.9$-$8636  & ESO 005- G 004            &       &   9.34 &  1.69 &    3.46 &  0.79 &    7.46 &  1.11 &    7.19 & 0.79 &    6.33 &  0.75 &    2.46 &  0.70 &    2.19 &  1.20 &    1.62 &  2.48 \\
SWIFT J0609.5$-$6245A & 2MASX J06100652-6243125   &  0.22 &   2.81 &  1.60 &    1.90 &  0.75 &    4.08 &  1.16 &    2.02 & 0.73 &    1.88 &  0.69 &    0.00 &  0.67 &    0.00 &  1.20 &    0.00 &  2.55 \\
SWIFT J0609.5$-$6245B & 2MASX J06083867-6247168   &  0.92 &   2.42 &  1.60 &    1.11 &  0.75 &    1.07 &  1.15 &    0.54 & 0.73 &    0.70 &  0.69 &    0.01 &  0.67 &    1.70 &  1.20 &    0.00 &  2.54 \\
SWIFT J0610.6$-$8151  & AH Men                    &       &   5.19 &  1.64 &    2.77 &  0.79 &    2.66 &  1.10 &    2.51 & 0.77 &    1.55 &  0.74 &   -0.89 &  0.68 &    0.38 &  1.19 &    2.72 &  2.49 \\
SWIFT J0612.2$-$4645  & PMN J0612-4647            &       &   4.80 &  1.53 &    1.35 &  0.75 &    4.61 &  1.10 &    0.72 & 0.72 &    1.94 &  0.76 &    0.41 &  0.63 &   -1.62 &  1.20 &   -0.07 &  2.45 \\
SWIFT J0614.0$+$1709  & 2MASS J06141230+1704321   &       &  11.10 &  2.43 &    5.08 &  1.12 &    4.18 &  1.62 &    1.39 & 1.09 &    1.04 &  1.05 &    0.45 &  0.95 &    3.92 &  1.72 &    2.53 &  3.44 \\
SWIFT J0615.8$+$7101  & Mrk 3                     &       &  41.40 &  1.73 &   20.20 &  0.79 &   37.40 &  1.23 &   27.10 & 0.82 &   24.40 &  0.77 &   12.80 &  0.71 &   10.70 &  1.28 &    2.05 &  2.60 \\
SWIFT J0617.2$+$0907  & 4U 0614+091               &       & 361.00 &  2.37 &  128.00 &  1.08 &  183.00 &  1.64 &   99.60 & 1.10 &   59.10 &  1.07 &   22.80 &  0.97 &   17.20 &  1.70 &    3.79 &  3.57 \\
SWIFT J0623.3$-$6438  & 2MASX J06230765-6436211   &       &   6.58 &  1.60 &    1.29 &  0.75 &    2.88 &  1.16 &    2.97 & 0.75 &    2.54 &  0.69 &   -1.10 &  0.66 &    2.14 &  1.20 &    2.73 &  2.56 \\
SWIFT J0623.8$+$6445  & NVSS J062335+644538       &       &   8.31 &  1.76 &    3.16 &  0.81 &    2.59 &  1.21 &    0.88 & 0.84 &    0.70 &  0.80 &   -0.03 &  0.74 &    2.30 &  1.35 &    0.30 &  2.71 \\
SWIFT J0623.9$-$6058  & ESO 121-IG 028            &       &  12.60 &  1.60 &    5.56 &  0.75 &    7.34 &  1.16 &    6.19 & 0.73 &    4.57 &  0.70 &    1.88 &  0.67 &    3.01 &  1.22 &   -0.74 &  2.59 \\
SWIFT J0623.8$-$3215  & ESO 426- G 002            &       &   5.99 &  1.67 &    3.70 &  0.80 &    7.72 &  1.19 &    4.75 & 0.81 &    5.65 &  0.81 &    0.27 &  0.69 &    2.05 &  1.28 &    0.69 &  2.60 \\
SWIFT J0623.9$-$0939  & SWIFT J062406.05-093855.0 &       &   8.95 &  2.03 &    4.59 &  0.98 &    3.15 &  1.42 &    1.89 & 1.01 &   -0.05 &  0.97 &    0.59 &  0.85 &    1.68 &  1.48 &    3.52 &  3.17 \\
SWIFT J0625.1$+$7336  & MU Cam                    &       &  16.30 &  1.71 &    7.97 &  0.78 &    8.85 &  1.17 &    3.16 & 0.79 &   -0.35 &  0.76 &   -0.77 &  0.70 &   -0.79 &  1.25 &    2.89 &  2.55 \\
SWIFT J0626.6$+$0729  & 2MASX J06262702+0727287   &       &   7.33 &  2.36 &    1.35 &  1.08 &    5.19 &  1.61 &    3.89 & 1.13 &    3.78 &  1.06 &    0.85 &  0.96 &   -1.12 &  1.70 &   -3.78 &  3.50 \\
SWIFT J0626.6$-$3702  & 6dF J0626586-370559       &       &   4.28 &  1.62 &    2.94 &  0.79 &    4.34 &  1.15 &    1.78 & 0.78 &    2.10 &  0.74 &    1.08 &  0.67 &    0.26 &  1.24 &   -0.15 &  2.42 \\
SWIFT J0630.7$+$6342  & UGC 03478                 &  0.12 &   7.36 &  1.74 &    1.69 &  0.82 &    4.24 &  1.23 &    3.05 & 0.83 &    1.00 &  0.79 &    0.00 &  0.76 &    1.04 &  1.34 &    0.00 &  2.70 \\
SWIFT J0630.9$+$1129  & SWIFT J063107.4+112754    &       &   5.73 &  2.35 &    2.69 &  1.07 &    4.25 &  1.62 &    1.54 & 1.09 &    2.42 &  1.07 &   -0.28 &  0.98 &    0.98 &  1.71 &    0.62 &  3.57 \\
SWIFT J0632.8$+$6343  & VII Zw 073                &  0.17 &   4.04 &  1.75 &    2.33 &  0.82 &    1.15 &  1.23 &    2.04 & 0.84 &    2.59 &  0.80 &    0.46 &  0.76 &    1.46 &  1.34 &    0.00 &  2.70 \\
SWIFT J0634.7$-$7445  & 1RXS J063401.1-744629     &       &   4.56 &  1.60 &    2.22 &  0.76 &    3.38 &  1.16 &    2.53 & 0.75 &    1.95 &  0.72 &    0.31 &  0.66 &    0.74 &  1.25 &    0.58 &  2.49 \\
SWIFT J0635.1$+$2229  & CIZA J0635.0+2231         &       &  13.30 &  2.52 &    5.50 &  1.12 &    3.50 &  1.59 &    2.62 & 1.10 &    1.37 &  1.05 &   -0.61 &  0.93 &    0.81 &  1.68 &   -2.04 &  3.47 \\
SWIFT J0635.8$-$7514  & PKS 0637-752              &       &   6.72 &  1.61 &    3.23 &  0.76 &    6.95 &  1.16 &    3.85 & 0.75 &    3.00 &  0.72 &    0.56 &  0.66 &    1.11 &  1.25 &   -1.19 &  2.50 \\
SWIFT J0636.6$+$3536  & 1RXS J063631.9+353537     &       &  14.20 &  2.27 &    4.89 &  1.04 &    6.01 &  1.48 &    2.65 & 1.02 &   -0.69 &  1.02 &    0.58 &  0.86 &    2.29 &  1.58 &    4.22 &  3.21 \\
SWIFT J0640.4$-$2554  & ESO 490-IG026             &       &  19.50 &  1.78 &    8.01 &  0.85 &   11.90 &  1.24 &    8.09 & 0.86 &    6.30 &  0.85 &    2.08 &  0.73 &    3.06 &  1.33 &   -1.65 &  2.68 \\
SWIFT J0640.0$-$4737  & SWIFT J064013.50-474132.9 &       &   3.25 &  1.60 &    1.67 &  0.74 &    3.01 &  1.15 &    3.21 & 0.72 &    2.12 &  0.75 &    0.28 &  0.64 &    3.00 &  1.19 &    3.55 &  2.46 \\
SWIFT J0640.1$-$4328  & 2MASX J06403799-4321211   &       &   4.54 &  1.63 &    1.55 &  0.76 &    3.96 &  1.17 &    4.51 & 0.73 &    2.24 &  0.75 &    1.95 &  0.67 &    1.76 &  1.21 &   -0.30 &  2.38 \\
SWIFT J0641.3$+$3257  & 2MASX J06411806+3249313   &       &  14.60 &  2.25 &    4.11 &  1.04 &    8.54 &  1.51 &    6.70 & 1.04 &    4.71 &  1.04 &    5.48 &  0.87 &    0.92 &  1.60 &    4.12 &  3.26 \\
SWIFT J0645.9$+$5303  & UGC 3533                  &       &   4.49 &  1.88 &    2.98 &  0.87 &    3.08 &  1.31 &    3.73 & 0.91 &    2.06 &  0.88 &   -0.20 &  0.76 &   -0.07 &  1.34 &    3.69 &  2.84 \\
SWIFT J0651.9$+$7426  & Mrk 6                     &       &  25.80 &  1.65 &   10.80 &  0.78 &   18.30 &  1.15 &   13.50 & 0.76 &   10.40 &  0.75 &    4.06 &  0.68 &    2.59 &  1.24 &    0.06 &  2.53 \\
SWIFT J0654.6$+$0700  & 1WGA J0654.5+0703         &       &   9.63 &  2.36 &    3.53 &  1.08 &    5.25 &  1.55 &    4.77 & 1.11 &    2.57 &  1.04 &    1.20 &  0.94 &    1.14 &  1.65 &   -2.85 &  3.45 \\
SWIFT J0655.8$+$3957  & UGC 03601                 &       &  11.80 &  2.10 &    3.51 &  0.98 &    6.30 &  1.40 &    6.26 & 0.99 &    2.21 &  0.95 &    2.17 &  0.82 &    0.68 &  1.51 &   -2.53 &  3.07 \\
SWIFT J0656.4$-$4921  & 2MASX J06561197-4919499   &       &   4.18 &  1.60 &    1.85 &  0.73 &    4.22 &  1.14 &    2.18 & 0.72 &    1.53 &  0.72 &    1.70 &  0.65 &    0.34 &  1.21 &    3.58 &  2.48 \\
SWIFT J0658.3$-$0712  & 2E 1752                   &       & 120.00 &  2.01 &   39.10 &  0.99 &   38.90 &  1.44 &   12.10 & 0.99 &    4.04 &  0.96 &    0.35 &  0.88 &   -2.26 &  1.57 &   -3.15 &  3.19 \\
SWIFT J0658.5$-$5556  & Bullet Cluster            &       &   6.42 &  1.60 &    3.40 &  0.75 &    1.81 &  1.17 &    1.67 & 0.74 &    1.13 &  0.71 &    0.72 &  0.67 &    0.22 &  1.19 &   -1.70 &  2.52 \\
SWIFT J0659.3$+$2406  & 2MASX J06591070+2401400   &       &   6.32 &  2.30 &    2.33 &  1.07 &    4.89 &  1.51 &    3.09 & 0.99 &    0.54 &  1.01 &    0.92 &  0.91 &    3.14 &  1.67 &   -2.45 &  3.39 \\
SWIFT J0701.3$-$3235  & 2MASX J07011026-3234534   &       &   4.33 &  1.67 &    2.68 &  0.81 &    2.86 &  1.18 &    2.15 & 0.81 &    0.85 &  0.79 &    0.32 &  0.71 &   -2.30 &  1.33 &    1.88 &  2.52 \\
SWIFT J0704.4$+$2625  & 1RXS J070407.9+262501     &       &   7.96 &  2.24 &    1.01 &  1.04 &    6.22 &  1.53 &    2.17 & 1.01 &    0.60 &  1.00 &    0.62 &  0.89 &    4.52 &  1.64 &   -5.63 &  3.32 \\
SWIFT J0706.8$+$0325  & 1RXS J070648.8+032450     &       &   8.10 &  2.22 &    3.95 &  1.08 &    3.17 &  1.47 &    2.82 & 1.07 &    0.08 &  0.98 &    1.18 &  0.94 &    2.09 &  1.66 &    0.10 &  3.48 \\
SWIFT J0707.1$+$6433  & VII Zw 118                &       &   4.99 &  1.68 &    1.66 &  0.82 &    2.94 &  1.18 &    3.33 & 0.83 &    1.86 &  0.78 &    2.02 &  0.73 &   -1.55 &  1.31 &   -0.65 &  2.60 \\
SWIFT J0709.0$-$4642  & 2MASX J07084326-4642494   &       &   5.22 &  1.65 &    3.60 &  0.75 &    4.50 &  1.19 &    2.45 & 0.73 &    3.03 &  0.73 &    0.55 &  0.66 &    0.06 &  1.25 &   -1.63 &  2.46 \\
SWIFT J0709.3$-$1527  & PKS 0706-15               &       &  12.30 &  1.99 &    2.47 &  0.92 &    4.38 &  1.35 &    3.38 & 0.94 &    0.27 &  0.94 &    1.19 &  0.82 &    0.36 &  1.43 &   -4.67 &  2.98 \\
SWIFT J0709.4$-$3559  & PKS 0707-35               &       &   6.79 &  1.64 &    3.78 &  0.79 &    5.48 &  1.17 &    3.95 & 0.78 &    3.44 &  0.76 &    2.26 &  0.69 &    0.18 &  1.31 &   -4.81 &  2.47 \\
SWIFT J0710.3$+$5908  & 2MASX J07103005+5908202   &       &  13.30 &  1.71 &    5.80 &  0.82 &   11.00 &  1.19 &    4.92 & 0.84 &    2.19 &  0.81 &    1.52 &  0.75 &    2.15 &  1.32 &   -6.90 &  2.62 \\
SWIFT J0714.2$+$3518  & MCG +06-16-028            &       &   3.61 &  2.06 &    2.35 &  0.97 &    5.72 &  1.39 &    4.16 & 1.01 &    2.85 &  0.91 &    1.38 &  0.83 &   -0.75 &  1.55 &   -2.24 &  3.18 \\
SWIFT J0714.3$+$4541  & Mrk 376                   &       &   4.34 &  1.89 &    2.23 &  0.89 &    4.53 &  1.30 &    3.04 & 0.90 &    0.33 &  0.87 &   -0.23 &  0.77 &   -0.20 &  1.42 &   -2.89 &  2.82 \\
SWIFT J0714.7$-$2521  & SWIFT J0714.7-2521        &       &   5.29 &  1.90 &    3.00 &  0.85 &    5.89 &  1.31 &    4.64 & 0.86 &    2.59 &  0.84 &    1.41 &  0.76 &    1.86 &  1.40 &   -0.80 &  2.75 \\
SWIFT J0717.8$-$2156  & 1RXS J071748.9-215306     &       &   8.10 &  1.94 &    3.31 &  0.88 &    3.48 &  1.32 &    1.95 & 0.87 &    0.46 &  0.84 &   -0.67 &  0.79 &   -0.44 &  1.39 &   -4.55 &  2.81 \\
SWIFT J0718.1$+$4403  & RX J0718.0+4405           &       &  12.10 &  1.90 &    5.27 &  0.90 &    7.67 &  1.29 &    5.28 & 0.91 &    4.40 &  0.88 &    1.61 &  0.76 &    1.60 &  1.44 &   -9.71 &  2.86 \\
SWIFT J0723.8$-$0804  & 1RXS J072352.4-080623     &       &   5.11 &  2.03 &    1.71 &  0.96 &    5.31 &  1.43 &    1.69 & 0.96 &    2.85 &  0.93 &    2.49 &  0.83 &   -0.33 &  1.58 &    3.12 &  3.10 \\
SWIFT J0725.7$-$0055  & PKS 0723-008              &       &   2.19 &  2.03 &    2.36 &  0.99 &    2.99 &  1.45 &    3.39 & 1.01 &    4.20 &  0.95 &    1.52 &  0.88 &   -2.32 &  1.62 &    1.47 &  3.27 \\
SWIFT J0725.8$+$3000  & CGCG 147-020              &       &   5.37 &  2.05 &    2.07 &  0.98 &    4.04 &  1.48 &    2.65 & 1.01 &    1.02 &  0.94 &    1.60 &  0.85 &   -2.02 &  1.56 &   -3.44 &  3.14 \\
SWIFT J0726.6$-$3552  & 2MASX J07262635-3554214   &       &   5.80 &  1.66 &    1.45 &  0.79 &    4.85 &  1.20 &    5.06 & 0.80 &    4.58 &  0.75 &    1.64 &  0.69 &    1.14 &  1.32 &    1.48 &  2.51 \\
SWIFT J0726.5$+$3659  & 2MASX J07263532+3700028   &       &   7.04 &  1.96 &    2.18 &  0.93 &    5.45 &  1.34 &    2.31 & 0.97 &    1.21 &  0.87 &   -0.09 &  0.81 &    2.98 &  1.50 &   -2.60 &  3.04 \\
SWIFT J0727.4$-$2408  & 1RXS J072720.8-240629     &       &   8.40 &  1.90 &    4.31 &  0.87 &    4.28 &  1.30 &    3.65 & 0.88 &    2.70 &  0.83 &    3.04 &  0.76 &    1.44 &  1.39 &    3.51 &  2.74 \\
SWIFT J0728.8$-$2605  & 4U 0728-25                &       &  30.50 &  1.86 &   10.00 &  0.84 &   11.20 &  1.29 &    2.77 & 0.86 &    0.94 &  0.83 &    1.44 &  0.74 &   -2.19 &  1.40 &   -3.38 &  2.73 \\
SWIFT J0731.5$+$0957  & BG CMi                    &       &  32.60 &  2.07 &    8.09 &  1.02 &   12.10 &  1.45 &    2.90 & 1.01 &    1.94 &  0.98 &   -0.40 &  0.88 &   -1.19 &  1.62 &   -1.08 &  3.20 \\
SWIFT J0732.5$-$1331  & SWIFT J073237.6-133109    &       &  23.30 &  1.96 &   11.10 &  0.95 &   10.60 &  1.38 &    5.84 & 0.95 &    2.31 &  0.90 &    1.61 &  0.83 &   -0.09 &  1.48 &    0.34 &  2.93 \\
SWIFT J0733.2$+$4558  & 1RXS J073308.7+455511     &       &   6.96 &  1.80 &    0.80 &  0.86 &    3.52 &  1.23 &    3.08 & 0.86 &    1.89 &  0.83 &    0.77 &  0.75 &   -1.51 &  1.38 &   -3.04 &  2.81 \\
SWIFT J0733.9$+$5156  & 2MASX J07332681+5153560   &       &   6.68 &  1.80 &    1.89 &  0.83 &    3.05 &  1.17 &    0.05 & 0.86 &    0.84 &  0.81 &    0.98 &  0.75 &    2.94 &  1.33 &   -0.02 &  2.67 \\
SWIFT J0736.9$+$5846  & Mrk 9                     &       &   3.05 &  1.66 &    1.36 &  0.81 &    6.87 &  1.11 &    2.55 & 0.80 &   -0.03 &  0.78 &   -0.53 &  0.72 &   -0.02 &  1.31 &   -1.75 &  2.50 \\
SWIFT J0739.7$-$3142  & 2MASX J07394469-3143024   &       &   9.42 &  1.75 &    4.74 &  0.80 &    8.33 &  1.24 &    5.84 & 0.83 &    3.94 &  0.78 &    2.47 &  0.72 &    1.16 &  1.34 &    1.71 &  2.66 \\
SWIFT J0741.4$-$5447  & 2MASX J07410919-5447461   &       &   6.80 &  1.58 &    1.81 &  0.75 &    2.54 &  1.15 &    1.80 & 0.76 &    1.92 &  0.71 &    1.59 &  0.65 &    1.96 &  1.19 &   -4.15 &  2.56 \\
SWIFT J0742.3$+$8024  & 3C 184.1                  &       &   3.34 &  1.61 &    1.74 &  0.76 &    2.37 &  1.09 &    2.71 & 0.74 &    2.81 &  0.77 &    0.44 &  0.64 &    1.09 &  1.23 &   -2.43 &  2.57 \\
SWIFT J0742.5$+$4948  & Mrk 79                    &       &  23.20 &  1.76 &   10.00 &  0.83 &   15.60 &  1.16 &   10.70 & 0.85 &    5.71 &  0.80 &    4.44 &  0.74 &    3.23 &  1.32 &   -2.46 &  2.71 \\
SWIFT J0743.0$+$6513  & Mrk 78                    &       &   3.50 &  1.68 &    1.10 &  0.80 &    4.58 &  1.11 &    2.17 & 0.82 &    1.04 &  0.78 &    0.67 &  0.69 &    2.29 &  1.25 &    1.77 &  2.54 \\
SWIFT J0743.3$-$2546  & LEDA 86073                &       &  13.60 &  1.83 &    4.09 &  0.88 &    6.00 &  1.29 &    4.14 & 0.86 &    3.27 &  0.84 &    2.31 &  0.74 &    1.57 &  1.37 &   -2.32 &  2.70 \\
SWIFT J0744.0$+$2914  & UGC 03995A                &       &   7.71 &  1.96 &    2.48 &  0.98 &    5.60 &  1.46 &    5.26 & 0.95 &    2.73 &  0.93 &    0.54 &  0.84 &   -1.18 &  1.51 &   -0.97 &  3.15 \\
SWIFT J0746.3$-$1608  & 1RXS J074616.8-161127     &       &  16.20 &  1.85 &    5.37 &  0.92 &    6.07 &  1.40 &    3.32 & 0.92 &    2.40 &  0.89 &   -0.49 &  0.81 &   -0.36 &  1.44 &   -3.08 &  2.87 \\
SWIFT J0746.3$+$2548  & B2 0743+25                &       &  12.70 &  1.97 &    4.67 &  0.99 &    8.95 &  1.48 &    8.18 & 0.96 &    7.17 &  0.95 &    5.60 &  0.85 &    6.15 &  1.51 &    7.84 &  3.10 \\
SWIFT J0747.2$-$1920  & PKS 0745-19               &       &  16.30 &  1.86 &    4.08 &  0.92 &    1.46 &  1.39 &   -0.79 & 0.90 &    0.12 &  0.86 &    0.16 &  0.77 &   -2.43 &  1.37 &   -1.49 &  2.83 \\
SWIFT J0747.5$+$6057  & Mrk 10                    &       &   7.51 &  1.63 &    2.85 &  0.81 &    5.14 &  1.11 &    4.47 & 0.81 &    1.41 &  0.77 &    1.73 &  0.70 &   -1.60 &  1.28 &   -1.44 &  2.49 \\
SWIFT J0747.6$-$7326  & 2MASX J07473839-7325533   &       &   5.29 &  1.61 &    2.28 &  0.76 &    4.78 &  1.13 &    3.48 & 0.76 &    2.67 &  0.73 &    0.43 &  0.65 &    0.44 &  1.22 &   -1.72 &  2.48 \\
SWIFT J0748.8$-$6743  & EXO 0748-676              &       & 153.00 &  1.65 &   57.20 &  0.75 &   89.20 &  1.13 &   54.00 & 0.75 &   36.00 &  0.73 &   14.30 &  0.66 &   11.30 &  1.20 &    6.75 &  2.44 \\
SWIFT J0749.7$-$3218  & SWIFT J074940.0-321536    &       &   7.67 &  1.73 &    3.75 &  0.81 &    3.69 &  1.24 &    0.46 & 0.82 &    0.81 &  0.79 &    0.83 &  0.72 &    2.52 &  1.34 &    0.71 &  2.65 \\
SWIFT J0750.9$+$1439  & PQ Gem                    &       &  32.20 &  2.00 &   11.90 &  1.00 &   15.30 &  1.43 &    6.60 & 1.03 &    1.45 &  0.95 &   -0.01 &  0.87 &   -0.74 &  1.57 &    6.17 &  3.22 \\
SWIFT J0752.2$+$1937  & 2MASX J07521780+1935423   &       &   8.11 &  1.96 &    2.94 &  0.97 &    6.49 &  1.44 &    3.93 & 1.01 &    2.06 &  0.94 &    0.49 &  0.87 &    1.06 &  1.59 &    0.81 &  3.15 \\
SWIFT J0753.1$+$4559  & B3 0749+460A              &       &   3.90 &  1.74 &    2.34 &  0.84 &    3.24 &  1.17 &    3.00 & 0.86 &    3.60 &  0.80 &    0.76 &  0.75 &   -0.02 &  1.34 &    3.36 &  2.78 \\
SWIFT J0755.4$+$8402  & 1RXS J075813.2+835637     &       &   5.78 &  1.65 &    2.17 &  0.75 &    2.21 &  1.08 &    0.14 & 0.75 &    1.99 &  0.73 &    1.29 &  0.66 &    2.00 &  1.23 &   -3.85 &  2.46 \\
SWIFT J0756.3$-$4137  & 2MASX J07561963-4137420   &       &   6.58 &  1.66 &    1.84 &  0.78 &    3.23 &  1.17 &    1.80 & 0.80 &    1.90 &  0.81 &    1.44 &  0.70 &    0.50 &  1.32 &   -3.98 &  2.63 \\
SWIFT J0759.8$-$3844  & 2MASS J07594181-3843560   &       &  27.00 &  1.68 &   10.10 &  0.79 &   16.70 &  1.22 &   11.80 & 0.81 &    7.53 &  0.80 &    3.17 &  0.71 &    2.96 &  1.31 &    3.72 &  2.65 \\
SWIFT J0800.5$+$2327  & 2MASX J07595347+2323241   &       &  13.50 &  1.91 &    4.81 &  0.95 &    8.18 &  1.44 &    6.53 & 0.94 &    6.25 &  0.93 &    3.05 &  0.85 &    3.27 &  1.54 &    0.76 &  3.05 \\
SWIFT J0800.1$+$2638  & IC 0486                   &       &  13.00 &  1.91 &    5.54 &  0.93 &    9.08 &  1.43 &    6.38 & 0.93 &    5.18 &  0.91 &    2.39 &  0.84 &    4.19 &  1.50 &    0.77 &  3.03 \\
SWIFT J0800.7$-$4309  & SWIFT J080040.2-431107    &       &   6.71 &  1.69 &    2.13 &  0.79 &    3.05 &  1.20 &    1.28 & 0.81 &   -0.17 &  0.80 &    1.70 &  0.70 &   -0.77 &  1.32 &    1.34 &  2.61 \\
SWIFT J0801.9$-$4946  & ESO 209- G 012            &       &  10.10 &  1.71 &    5.04 &  0.77 &    6.99 &  1.20 &    4.36 & 0.80 &    4.42 &  0.76 &    0.43 &  0.67 &    0.89 &  1.27 &   -0.91 &  2.57 \\
SWIFT J0803.4$+$0842  & 2MASX J08032736+0841523   &       &  10.70 &  2.01 &    3.32 &  1.01 &    8.08 &  1.48 &    3.94 & 1.01 &    3.49 &  0.96 &    0.09 &  0.83 &   -2.09 &  1.55 &   -2.26 &  3.13 \\
SWIFT J0804.2$+$0507  & Mrk 1210                  &       &  26.70 &  2.05 &   11.00 &  0.97 &   20.00 &  1.48 &   13.40 & 1.00 &    7.83 &  0.96 &    2.49 &  0.82 &    2.81 &  1.55 &    0.81 &  3.10 \\
SWIFT J0804.6$+$1045  & MCG +02-21-013            &       &   4.09 &  2.01 &    3.96 &  1.02 &    4.81 &  1.47 &    1.29 & 1.01 &    2.58 &  0.96 &    1.90 &  0.83 &    1.42 &  1.55 &    4.27 &  3.15 \\
SWIFT J0805.1$-$0110  & 2MASX J08045299-0108476   &       &   4.40 &  2.00 &    2.43 &  0.94 &    1.95 &  1.44 &    2.38 & 0.99 &    2.46 &  0.94 &    1.80 &  0.84 &    0.86 &  1.56 &   -3.84 &  3.12 \\
SWIFT J0805.2$+$6145  & CGRaBS J0805+6144         &       &   6.09 &  1.63 &    1.74 &  0.79 &    3.42 &  1.08 &    3.14 & 0.80 &    4.13 &  0.77 &    1.82 &  0.68 &    2.60 &  1.27 &    0.39 &  2.47 \\
SWIFT J0807.9$+$3859  & Mrk 622                   &       &   5.11 &  1.81 &    0.89 &  0.82 &    4.77 &  1.19 &    2.71 & 0.91 &    1.51 &  0.83 &   -0.56 &  0.78 &    0.73 &  1.36 &    0.72 &  2.90 \\
SWIFT J0810.9$+$7602  & PG 0804+761               &       &  11.50 &  1.55 &    4.03 &  0.76 &    5.31 &  1.09 &    3.62 & 0.75 &    2.13 &  0.76 &    0.45 &  0.66 &   -0.58 &  1.23 &    3.08 &  2.51 \\
SWIFT J0812.3$-$4004  & 1RXS J081215.2-400336     &       &   2.05 &  1.75 &    2.17 &  0.80 &    5.30 &  1.24 &    2.47 & 0.84 &    1.28 &  0.80 &    0.59 &  0.72 &    1.04 &  1.31 &    0.45 &  2.75 \\
SWIFT J0814.3$+$0423  & CGCG 031-072              &       &   7.12 &  2.00 &    4.81 &  0.94 &    6.79 &  1.47 &    4.23 & 1.01 &    3.40 &  0.96 &    1.48 &  0.82 &    1.63 &  1.53 &   -2.65 &  3.06 \\
SWIFT J0817.8$+$0251  & 1RXS J081749.0+025104     &       &   5.80 &  1.99 &    3.37 &  0.94 &    4.67 &  1.45 &    3.32 & 1.00 &    1.57 &  0.95 &    0.81 &  0.83 &    0.12 &  1.53 &    3.97 &  3.09 \\
SWIFT J0818.1$+$0120  & 2MASX J08181469+0122266   &       &   7.20 &  1.97 &    2.99 &  0.94 &    5.51 &  1.44 &    5.56 & 1.00 &    3.68 &  0.94 &    0.65 &  0.82 &    2.53 &  1.54 &    2.61 &  3.11 \\
SWIFT J0819.2$-$2259  & RX J0818.9-2252           &       &   7.27 &  1.82 &    0.66 &  0.88 &    2.55 &  1.36 &    3.14 & 0.89 &    1.06 &  0.83 &    1.08 &  0.77 &    2.89 &  1.41 &    5.32 &  2.80 \\
SWIFT J0820.6$-$2805  & 1RXS J082033.6-280457     &       &   8.46 &  1.79 &    3.06 &  0.88 &    4.97 &  1.30 &    2.47 & 0.87 &    1.63 &  0.81 &    1.74 &  0.76 &   -0.44 &  1.35 &    2.17 &  2.70 \\
SWIFT J0823.4$-$0457  & Fairall 272               &       &  18.40 &  1.95 &    5.33 &  0.92 &   11.70 &  1.42 &    9.02 & 0.95 &    8.95 &  0.91 &    3.62 &  0.83 &    3.52 &  1.56 &   -0.49 &  3.12 \\
SWIFT J0826.2$-$7033  & 1RXS J082623.5-703142     &       &   9.07 &  1.65 &    3.00 &  0.77 &    4.20 &  1.13 &    1.56 & 0.77 &    0.07 &  0.74 &   -0.87 &  0.69 &    1.16 &  1.18 &    0.37 &  2.46 \\
SWIFT J0830.1$+$4154  & 2MASX J08294266+4154366   &       &   6.34 &  1.64 &    1.74 &  0.81 &    5.05 &  1.18 &    2.87 & 0.87 &    1.52 &  0.78 &    1.57 &  0.73 &    0.43 &  1.34 &    0.73 &  2.85 \\
SWIFT J0830.4$-$6723  & 2MASX J08301655-6725289   &       &   5.30 &  1.67 &    1.99 &  0.78 &    3.03 &  1.14 &    2.04 & 0.77 &    1.62 &  0.74 &   -0.37 &  0.70 &   -0.60 &  1.19 &   -0.95 &  2.46 \\
SWIFT J0832.5$+$3703  & FBQS J083225.3+370736     &       &   8.68 &  1.70 &    3.70 &  0.83 &    5.91 &  1.19 &    2.23 & 0.86 &    3.03 &  0.82 &    1.22 &  0.75 &    1.95 &  1.36 &    3.73 &  2.84 \\
SWIFT J0835.2$-$4513  & Vela Pulsar               &       &  81.10 &  1.80 &   31.70 &  0.82 &   51.20 &  1.28 &   33.80 & 0.80 &   28.80 &  0.81 &   14.70 &  0.71 &   17.00 &  1.34 &   12.50 &  2.66 \\
SWIFT J0838.0$+$4839  & EI UMa                    &       &  27.00 &  1.59 &   10.10 &  0.75 &   11.60 &  1.12 &    6.55 & 0.80 &    2.88 &  0.74 &    1.18 &  0.70 &   -0.03 &  1.27 &    5.69 &  2.68 \\
SWIFT J0838.4$-$3557  & Fairall 1146              &       &  15.30 &  1.80 &    6.18 &  0.85 &   13.40 &  1.24 &    5.27 & 0.86 &    4.88 &  0.81 &    0.90 &  0.75 &    1.70 &  1.37 &   -4.15 &  2.79 \\
SWIFT J0838.8$-$4832  & USNO-B1.0 0414-00125587   &       &   9.46 &  1.79 &    4.09 &  0.81 &    6.36 &  1.24 &    2.67 & 0.78 &    2.85 &  0.78 &    1.97 &  0.70 &   -0.06 &  1.32 &   -1.20 &  2.61 \\
SWIFT J0839.6$-$1213  & 3C 206                    &       &  12.50 &  1.91 &    5.52 &  0.89 &    7.45 &  1.42 &    5.57 & 0.90 &    2.85 &  0.87 &    2.39 &  0.82 &    3.24 &  1.50 &    0.01 &  3.02 \\
SWIFT J0840.2$+$2947  & 4C +29.30                 &       &   6.55 &  1.74 &    2.23 &  0.83 &    6.06 &  1.31 &    2.85 & 0.87 &    2.43 &  0.85 &    1.88 &  0.78 &    0.66 &  1.40 &    0.73 &  2.84 \\
SWIFT J0841.0$-$4507  & LM Vel                    &       &   4.98 &  1.79 &    2.28 &  0.82 &    5.69 &  1.29 &    0.80 & 0.80 &   -0.59 &  0.81 &   -0.10 &  0.72 &    1.98 &  1.34 &    2.85 &  2.69 \\
SWIFT J0841.4$+$7052  & [HB89] 0836+710           &       &  21.20 &  1.59 &    9.07 &  0.72 &   15.90 &  1.05 &   12.90 & 0.76 &   11.40 &  0.72 &    6.67 &  0.67 &    6.30 &  1.24 &    1.12 &  2.42 \\
SWIFT J0842.0$+$0759  & 2MASX J08420557+0759253   &       &   9.41 &  1.91 &    3.31 &  0.92 &    4.66 &  1.38 &    1.38 & 0.93 &    3.38 &  0.94 &    2.14 &  0.82 &    1.54 &  1.49 &    1.15 &  3.16 \\
SWIFT J0843.5$+$3551  & 2MASX J08434495+3549421   &       &   4.06 &  1.64 &    3.00 &  0.83 &    4.08 &  1.21 &    1.48 & 0.84 &    2.53 &  0.82 &    0.30 &  0.73 &    0.07 &  1.36 &    0.33 &  2.74 \\
SWIFT J0845.0$-$3531  & 1RXS J084521.7-353048     &       &   5.48 &  1.79 &    2.59 &  0.85 &    5.23 &  1.23 &    3.09 & 0.87 &    1.88 &  0.80 &    0.03 &  0.75 &    1.49 &  1.39 &   -0.51 &  2.77 \\
SWIFT J0845.3$+$1420  & 2MASX J08451850+1420345   &       &  11.70 &  1.82 &    2.59 &  0.91 &    7.40 &  1.42 &    3.21 & 0.92 &    3.47 &  0.90 &    2.12 &  0.81 &    1.52 &  1.50 &    0.41 &  2.98 \\
SWIFT J0854.3$-$0827  & SWIFT J085429.35-082428.6 &       &   3.90 &  1.88 &    3.59 &  0.89 &    1.27 &  1.40 &    4.06 & 0.92 &    1.90 &  0.89 &    0.18 &  0.81 &    1.46 &  1.45 &    5.71 &  3.18 \\
SWIFT J0855.6$+$6425  & MCG +11-11-032            &       &   6.21 &  1.57 &    3.66 &  0.72 &    4.95 &  1.07 &    3.50 & 0.74 &    3.53 &  0.74 &    1.10 &  0.68 &   -0.43 &  1.26 &    5.24 &  2.38 \\
SWIFT J0855.7$-$2856  & 2MASX J08551746-2854218   &       &   7.67 &  1.79 &    3.51 &  0.87 &    3.48 &  1.37 &    1.07 & 0.88 &    1.30 &  0.84 &    0.60 &  0.74 &    0.33 &  1.42 &   -4.57 &  2.72 \\
SWIFT J0856.0$+$7812  & NGC 2655                  &       &   5.16 &  1.54 &    1.25 &  0.76 &    3.95 &  1.04 &    3.41 & 0.76 &    2.70 &  0.74 &    0.69 &  0.66 &   -0.51 &  1.23 &    0.24 &  2.49 \\
SWIFT J0859.5$+$4457  & NGC 2712                  &       &   6.02 &  1.55 &    2.81 &  0.76 &    3.57 &  1.09 &    1.79 & 0.81 &    1.24 &  0.75 &   -0.30 &  0.71 &    1.45 &  1.25 &   -0.08 &  2.68 \\
SWIFT J0902.1$-$4034  & Vela X-1                  &       & 3760.00 &  1.84 &  1510.00 &  0.86 &  2140.00 &  1.23 &  756.00 & 0.85 &  115.00 &  0.80 &   15.40 &  0.75 &   -0.71 &  1.31 &   -6.28 &  2.80 \\
SWIFT J0902.0$+$6007  & Mrk 18                    &       &   3.31 &  1.52 &    2.81 &  0.74 &    1.08 &  1.06 &    2.81 & 0.75 &    1.47 &  0.73 &    2.11 &  0.67 &    0.75 &  1.26 &   -2.89 &  2.47 \\
SWIFT J0902.7$-$6816  & NGC 2788A                 &       &   4.91 &  1.71 &    3.58 &  0.79 &    4.09 &  1.13 &    4.71 & 0.79 &    4.30 &  0.75 &    0.99 &  0.71 &    0.80 &  1.21 &   -0.61 &  2.49 \\
SWIFT J0902.7$-$4814  & 2MASX J09023729-4813339   &       &  13.40 &  1.80 &    4.85 &  0.82 &    9.02 &  1.22 &    6.38 & 0.80 &    5.37 &  0.80 &    1.61 &  0.71 &    1.35 &  1.33 &    3.13 &  2.63 \\
SWIFT J0902.8$-$7414  & 2MASX J09034285-7414170   &       &   1.90 &  1.69 &    2.84 &  0.77 &    2.46 &  1.14 &    2.31 & 0.75 &    2.11 &  0.75 &    1.08 &  0.69 &    1.53 &  1.20 &    2.26 &  2.52 \\
SWIFT J0904.3$+$5538  & 2MASX J09043699+5536025   &       &   6.46 &  1.53 &    3.47 &  0.72 &    4.66 &  1.09 &    3.55 & 0.78 &    1.08 &  0.74 &    1.88 &  0.67 &    2.43 &  1.28 &    1.23 &  2.53 \\
SWIFT J0908.9$-$0933  & ABELL 754                 &       &  29.90 &  1.89 &    8.47 &  0.91 &    7.28 &  1.41 &    2.70 & 0.92 &   -1.28 &  0.92 &   -0.17 &  0.80 &    0.34 &  1.52 &   -4.69 &  3.12 \\
SWIFT J0909.0$+$0358  & 1RXS J090915.6+035453     &       &   2.64 &  1.86 &    3.41 &  0.90 &    4.48 &  1.35 &    2.15 & 0.90 &    1.28 &  0.89 &    0.34 &  0.79 &    1.22 &  1.47 &    0.38 &  3.11 \\
SWIFT J0911.2$+$4533  & 2MASX J09112999+4528060   &       &   9.04 &  1.53 &    3.99 &  0.75 &    6.47 &  1.07 &    2.65 & 0.77 &    2.56 &  0.74 &    1.67 &  0.72 &   -0.36 &  1.24 &    0.18 &  2.55 \\
SWIFT J0917.2$-$6221  & IRAS 09149-6206           &       &  20.70 &  1.74 &    8.16 &  0.81 &    9.47 &  1.16 &    7.40 & 0.78 &    4.70 &  0.77 &    2.19 &  0.68 &    1.51 &  1.26 &    1.79 &  2.48 \\
SWIFT J0917.2$-$6457  & 2MASX J09172716-6456271   &       &   3.92 &  1.69 &    2.01 &  0.81 &    4.47 &  1.15 &    2.78 & 0.79 &    2.66 &  0.76 &    0.66 &  0.69 &   -0.28 &  1.24 &   -0.10 &  2.48 \\
SWIFT J0918.5$+$1618  & Mrk 704                   &       &  17.20 &  1.79 &    7.51 &  0.87 &   11.40 &  1.32 &    7.91 & 0.88 &    4.44 &  0.87 &    1.68 &  0.80 &    2.33 &  1.40 &    4.24 &  2.94 \\
SWIFT J0919.2$+$5528  & SBS 0915+556              &       &   1.39 &  1.50 &    2.95 &  0.70 &    3.02 &  1.07 &    1.68 & 0.76 &    1.18 &  0.73 &    0.61 &  0.65 &   -0.64 &  1.24 &    0.09 &  2.51 \\
SWIFT J0920.1$+$3712  & IC 2461                   &       &   9.98 &  1.59 &    4.60 &  0.77 &    5.67 &  1.21 &    4.82 & 0.80 &    2.68 &  0.78 &    1.68 &  0.70 &    0.98 &  1.30 &    0.92 &  2.67 \\
SWIFT J0920.5$-$5511  & 4U 0919-54                &       &  74.50 &  1.85 &   25.40 &  0.82 &   35.00 &  1.15 &   21.20 & 0.78 &   13.40 &  0.79 &    5.95 &  0.71 &    3.30 &  1.26 &    1.65 &  2.54 \\
SWIFT J0920.8$-$0805  & MCG -01-24-012            &       &  23.40 &  1.90 &    8.96 &  0.91 &   15.80 &  1.42 &   10.20 & 0.92 &    5.08 &  0.88 &    1.70 &  0.81 &    3.04 &  1.53 &   -1.46 &  3.07 \\
SWIFT J0923.6$-$2136  & PKS 0921-213              &       &   9.75 &  1.95 &    2.77 &  0.90 &    4.61 &  1.47 &    4.30 & 0.91 &    1.50 &  0.88 &    0.56 &  0.80 &    4.09 &  1.49 &   -1.00 &  3.10 \\
SWIFT J0923.7$+$2255  & MCG +04-22-042            &       &  17.20 &  1.68 &    6.49 &  0.86 &   11.80 &  1.31 &    7.82 & 0.85 &    7.12 &  0.81 &    3.29 &  0.74 &    2.68 &  1.38 &   -2.90 &  2.90 \\
SWIFT J0924.2$-$3141  & 2MASX J09235371-3141305   &       &  21.40 &  1.88 &    4.22 &  0.90 &    7.43 &  1.40 &    3.72 & 0.86 &    3.23 &  0.85 &    1.53 &  0.75 &    0.35 &  1.42 &   -1.06 &  2.87 \\
SWIFT J0925.2$-$8423  & 2MASX J09261742-8421330   &       &   6.07 &  1.75 &    3.13 &  0.80 &    2.91 &  1.14 &    1.36 & 0.78 &    0.78 &  0.75 &    1.79 &  0.70 &    1.10 &  1.24 &   -2.71 &  2.54 \\
SWIFT J0925.0$+$5218  & Mrk 110                   &       &  28.80 &  1.48 &   12.40 &  0.73 &   18.30 &  1.06 &   12.50 & 0.74 &    8.17 &  0.71 &    4.96 &  0.66 &    3.70 &  1.23 &   -2.87 &  2.49 \\
SWIFT J0926.1$+$6931  & 2MASX J09254750+6927532   &       &   4.94 &  1.52 &    2.66 &  0.69 &    3.75 &  1.03 &    1.63 & 0.74 &    1.08 &  0.73 &    0.80 &  0.66 &    1.23 &  1.21 &   -2.05 &  2.34 \\
SWIFT J0926.2$+$1244  & Mrk 705                   &       &   8.20 &  1.80 &    3.66 &  0.87 &    5.61 &  1.34 &    3.97 & 0.91 &    1.99 &  0.87 &    1.27 &  0.78 &   -0.46 &  1.40 &    3.69 &  2.96 \\
SWIFT J0927.3$+$2301  & NGC 2885                  &       &   4.24 &  1.67 &    2.46 &  0.86 &    0.92 &  1.29 &    2.97 & 0.85 &    3.31 &  0.81 &    1.26 &  0.73 &    1.88 &  1.37 &   -0.92 &  2.87 \\
SWIFT J0927.7$-$6945  & SWIFT J092752.58-694438.8 &       &  10.30 &  1.67 &    3.67 &  0.79 &    5.97 &  1.12 &    1.75 & 0.79 &   -0.30 &  0.77 &   -0.40 &  0.71 &    1.04 &  1.21 &    0.94 &  2.52 \\
SWIFT J0929.7$+$6232  & CGCG 312-012              &       &   3.66 &  1.47 &    2.18 &  0.70 &    2.78 &  1.04 &    2.35 & 0.70 &    1.39 &  0.69 &    0.61 &  0.65 &   -0.92 &  1.17 &    2.20 &  2.39 \\
SWIFT J0931.5$-$5105  & SWIFT J093118.1-510845    &       &   7.01 &  1.84 &    1.94 &  0.83 &    2.39 &  1.18 &    1.40 & 0.83 &    0.59 &  0.78 &    1.15 &  0.73 &   -0.00 &  1.29 &   -1.79 &  2.60 \\
SWIFT J0934.7$-$2156  & ESO 565- G 019            &       &   4.15 &  2.00 &    1.97 &  0.92 &    5.25 &  1.50 &    3.58 & 0.93 &    3.30 &  0.91 &    1.52 &  0.81 &    3.54 &  1.53 &    2.02 &  3.12 \\
SWIFT J0935.5$+$2616  & 2MASX J09352707+2617093   &       &   8.01 &  1.62 &    2.47 &  0.80 &    4.98 &  1.23 &    4.04 & 0.85 &    1.44 &  0.80 &    0.34 &  0.69 &    0.72 &  1.32 &    1.31 &  2.70 \\
SWIFT J0935.9$+$6120  & MCG +10-14-025            &       &   3.59 &  1.47 &    1.73 &  0.69 &    3.76 &  1.04 &    1.65 & 0.70 &    0.71 &  0.69 &    0.87 &  0.64 &    0.11 &  1.16 &   -1.58 &  2.42 \\
SWIFT J0936.2$-$6553  & 2MASX J09360622-6548336   &       &   3.73 &  1.66 &    2.63 &  0.81 &    3.13 &  1.16 &    3.78 & 0.79 &    2.53 &  0.77 &    0.30 &  0.69 &   -0.37 &  1.26 &   -1.05 &  2.55 \\
SWIFT J0939.7$-$3224  & 1RXS J093949.2-322620     &       &   9.48 &  1.91 &    3.71 &  0.88 &   -0.65 &  1.34 &    1.11 & 0.89 &    1.61 &  0.86 &    0.74 &  0.77 &   -0.35 &  1.44 &    2.99 &  2.98 \\
SWIFT J0942.2$+$2344  & CGCG 122-055              &       &   3.01 &  1.67 &    1.80 &  0.82 &    2.98 &  1.22 &    2.40 & 0.85 &    3.80 &  0.81 &    0.17 &  0.69 &    1.95 &  1.29 &   -5.65 &  2.79 \\
SWIFT J0945.6$-$1420  & NGC 2992                  &       &  11.70 &  1.92 &    5.85 &  0.92 &    7.87 &  1.47 &    6.06 & 1.00 &    4.14 &  0.93 &    1.62 &  0.86 &    2.68 &  1.54 &    0.40 &  3.11 \\
SWIFT J0947.6$-$3057  & MCG -05-23-016            &       & 113.00 &  1.93 &   47.20 &  0.90 &   74.80 &  1.38 &   45.70 & 0.92 &   29.20 &  0.90 &   11.10 &  0.79 &    7.27 &  1.47 &   -3.49 &  3.03 \\
SWIFT J0947.7$+$0726  & 3C 227                    &       &  10.90 &  1.88 &    4.51 &  0.86 &    8.78 &  1.36 &    5.15 & 0.90 &    2.94 &  0.87 &    2.02 &  0.74 &    2.60 &  1.42 &   -3.48 &  2.92 \\
SWIFT J0950.5$+$7318  & VII Zw 292                &       &   7.52 &  1.44 &    3.31 &  0.71 &    6.03 &  1.01 &    2.02 & 0.75 &    2.13 &  0.70 &    1.95 &  0.65 &    1.59 &  1.17 &    3.78 &  2.41 \\
SWIFT J0951.9$-$0649  & NGC 3035                  &       &   5.52 &  1.94 &    4.06 &  0.92 &    4.96 &  1.41 &    4.66 & 0.92 &    3.06 &  0.92 &    0.87 &  0.83 &    1.70 &  1.55 &    2.54 &  3.14 \\
SWIFT J0952.3$-$6234  & IGR J09523-6231           &       &   6.22 &  1.76 &    3.09 &  0.83 &    6.91 &  1.20 &    2.63 & 0.80 &    2.50 &  0.77 &    1.44 &  0.69 &    0.22 &  1.27 &    3.74 &  2.56 \\
SWIFT J0955.5$+$6907  & M 81                      &       &   9.43 &  1.49 &    3.81 &  0.69 &    4.62 &  1.02 &    3.07 & 0.74 &    3.06 &  0.70 &    0.56 &  0.65 &    1.19 &  1.17 &   -0.29 &  2.34 \\
SWIFT J0956.1$+$6942  & M 82                      &       &   7.79 &  1.49 &    2.69 &  0.69 &    2.60 &  1.02 &    1.09 & 0.74 &    1.01 &  0.70 &   -0.30 &  0.65 &   -1.81 &  1.17 &   -0.84 &  2.34 \\
SWIFT J0958.0$-$4208  & 1RXS J095750.4-420801     &       &   6.85 &  1.81 &    2.69 &  0.87 &    4.28 &  1.27 &    2.48 & 0.86 &    0.85 &  0.88 &   -0.46 &  0.78 &    0.14 &  1.40 &    0.16 &  2.80 \\
SWIFT J0959.5$-$2248  & NGC 3081                  &       &  29.30 &  1.98 &   13.40 &  0.95 &   26.10 &  1.51 &   17.60 & 0.97 &   13.10 &  0.95 &    6.93 &  0.83 &    5.32 &  1.58 &    1.38 &  3.14 \\
SWIFT J0959.9$+$1303  & NGC 3080                  &       &   4.38 &  1.82 &    1.53 &  0.86 &    2.86 &  1.26 &    0.20 & 0.87 &    1.59 &  0.80 &   -0.06 &  0.73 &    1.42 &  1.37 &   -1.97 &  2.80 \\
SWIFT J0959.7$-$3112  & 2MASX J09594263-3112581   &       &  10.00 &  2.00 &    3.53 &  0.92 &    5.09 &  1.37 &    4.54 & 0.93 &    2.97 &  0.91 &    0.60 &  0.80 &    0.26 &  1.46 &   -0.23 &  2.96 \\
SWIFT J1001.8$+$2848  & 3C 234.0                  &       &   4.29 &  1.54 &    2.65 &  0.77 &    3.80 &  1.15 &    1.31 & 0.77 &    0.70 &  0.74 &    0.60 &  0.67 &    0.23 &  1.25 &   -4.38 &  2.55 \\
SWIFT J1001.7$+$5543  & NGC 3079                  &       &   8.63 &  1.40 &    5.83 &  0.68 &   10.60 &  1.06 &    7.58 & 0.73 &    5.59 &  0.70 &    2.28 &  0.61 &    0.22 &  1.13 &    3.04 &  2.47 \\
SWIFT J1003.4$-$3726  & ESO 374- G 025            &       &   5.63 &  1.91 &    1.95 &  0.87 &    5.34 &  1.27 &    1.29 & 0.89 &    2.00 &  0.91 &    0.81 &  0.76 &    0.77 &  1.43 &   -5.63 &  2.80 \\
SWIFT J1005.9$-$2305  & ESO 499- G 041            &       &   8.00 &  1.98 &    2.25 &  0.95 &    3.25 &  1.50 &    4.00 & 0.98 &    1.80 &  0.95 &    1.70 &  0.83 &    0.34 &  1.57 &    0.78 &  3.11 \\
SWIFT J1007.4$+$6534  & 1RXS J100712.6+653511     &       &   4.22 &  1.47 &    1.29 &  0.69 &    3.11 &  1.01 &    2.75 & 0.71 &    1.07 &  0.67 &    0.16 &  0.64 &    0.16 &  1.17 &    3.30 &  2.32 \\
SWIFT J1008.6$-$0955  & 2MASX J10084862-0954510   &       &   6.03 &  1.92 &    1.24 &  0.94 &    4.66 &  1.43 &    3.37 & 0.94 &    0.99 &  0.94 &    1.05 &  0.85 &    3.44 &  1.51 &   -2.64 &  3.07 \\
SWIFT J1009.3$-$4250  & ESO 263- G 013            &       &  15.40 &  1.84 &    3.97 &  0.91 &   10.00 &  1.28 &    8.24 & 0.89 &    5.96 &  0.87 &    2.17 &  0.78 &    3.09 &  1.39 &    0.95 &  2.81 \\
SWIFT J1010.0$-$5819  & GRO J1008-57              &       &  91.80 &  1.86 &   33.30 &  0.85 &   47.10 &  1.20 &   22.00 & 0.82 &    9.20 &  0.77 &    1.47 &  0.70 &    0.57 &  1.28 &   -0.29 &  2.69 \\
SWIFT J1010.1$-$5747  & CD-57 3057                &       &  23.80 &  1.86 &    8.50 &  0.85 &   11.10 &  1.20 &    3.07 & 0.82 &    2.09 &  0.77 &    0.73 &  0.70 &    0.68 &  1.28 &   -1.94 &  2.71 \\
SWIFT J1013.5$-$3601  & ESO 374- G 044            &       &   4.87 &  1.95 &    3.18 &  0.91 &    4.93 &  1.31 &    3.44 & 0.91 &    3.14 &  0.91 &    2.29 &  0.77 &    1.65 &  1.44 &    1.94 &  2.81 \\
SWIFT J1017.0$-$0404  & 2MASX J10171680-0404558   &       &   1.23 &  1.90 &    2.85 &  0.92 &    5.22 &  1.35 &    2.72 & 0.92 &    2.24 &  0.92 &    1.27 &  0.83 &    0.29 &  1.51 &    4.84 &  3.09 \\
SWIFT J1020.5$-$0237A & SDSS J102103.08-023642.6  &  0.11 &   5.15 &  1.90 &    0.61 &  0.93 &    2.04 &  1.36 &    2.78 & 0.92 &    0.00 &  0.91 &    0.57 &  0.83 &    1.43 &  1.47 &    0.00 &  3.05 \\
SWIFT J1020.5$-$0237B & 2MASX J10195855-0234363   &  0.16 &   3.95 &  1.90 &    0.78 &  0.92 &    3.08 &  1.36 &    0.91 & 0.92 &    0.91 &  0.91 &    0.65 &  0.83 &    0.00 &  1.47 &    0.00 &  3.06 \\
SWIFT J1021.7$-$0327  & ARK 241                   &       &  11.00 &  1.90 &    2.06 &  0.93 &    6.01 &  1.35 &    3.30 & 0.92 &    3.08 &  0.91 &    2.47 &  0.83 &    3.52 &  1.49 &   -0.63 &  3.02 \\
SWIFT J1023.5$+$1952  & NGC 3227                  &       &  54.50 &  1.64 &   22.50 &  0.78 &   35.50 &  1.21 &   23.90 & 0.80 &   18.80 &  0.78 &    5.99 &  0.72 &    5.85 &  1.26 &    4.47 &  2.64 \\
SWIFT J1029.8$-$3821  & ESO 317- G 038            &       &   4.18 &  1.90 &    1.59 &  0.93 &    2.66 &  1.33 &    3.32 & 0.92 &    2.38 &  0.89 &   -0.37 &  0.80 &    2.14 &  1.43 &    1.88 &  2.86 \\
SWIFT J1031.5$-$4205  & ESO 317- G 041            &       &   6.87 &  1.89 &    4.71 &  0.94 &    6.00 &  1.30 &    3.84 & 0.94 &    1.89 &  0.85 &    1.94 &  0.80 &   -0.87 &  1.39 &    0.65 &  2.89 \\
SWIFT J1031.5$+$5051  & 2MASX J10311847+5053358   &       &   6.62 &  1.42 &    1.81 &  0.69 &    2.48 &  1.07 &    0.34 & 0.70 &    0.94 &  0.67 &   -0.26 &  0.61 &    0.38 &  1.11 &    2.86 &  2.34 \\
SWIFT J1031.9$-$1418  & 2MASSi J1031543-141651    &       &  17.50 &  1.95 &    7.16 &  0.98 &   10.90 &  1.45 &    8.88 & 0.94 &    4.52 &  0.93 &    1.08 &  0.82 &    1.40 &  1.54 &   -4.28 &  3.18 \\
SWIFT J1031.7$-$3451  & NGC 3281                  &       &  33.40 &  1.96 &   16.40 &  0.94 &   30.40 &  1.35 &   20.70 & 0.95 &   13.70 &  0.91 &    4.93 &  0.78 &    1.67 &  1.46 &    1.40 &  2.90 \\
SWIFT J1032.7$-$2835  & ESO 436- G 034            &       &   7.41 &  2.07 &    2.73 &  0.97 &    4.49 &  1.38 &    4.50 & 0.97 &    1.51 &  0.93 &    0.86 &  0.83 &    3.13 &  1.53 &   -3.10 &  3.12 \\
SWIFT J1033.6$+$7303  & CGCG 333-038              &       &   6.49 &  1.40 &    0.78 &  0.71 &    4.46 &  0.99 &    2.69 & 0.74 &    1.92 &  0.68 &    0.63 &  0.63 &    3.07 &  1.12 &   -3.61 &  2.37 \\
SWIFT J1033.8$+$5257  & SDSS J103315.71+525217.8  &       &   2.97 &  1.39 &    2.28 &  0.68 &    4.36 &  1.06 &    1.02 & 0.71 &    0.90 &  0.67 &    0.57 &  0.62 &    0.14 &  1.10 &   -1.94 &  2.35 \\
SWIFT J1037.6$-$5648  & 4U 1036-56                &       &  13.70 &  1.97 &    5.85 &  0.89 &    8.43 &  1.26 &    4.68 & 0.86 &    1.33 &  0.81 &   -0.17 &  0.72 &   -0.68 &  1.31 &    6.51 &  2.77 \\
SWIFT J1038.8$-$4942  & 2MASX J10384520-4946531   &       &   8.71 &  1.93 &    4.23 &  0.90 &    7.59 &  1.31 &    5.95 & 0.89 &    4.92 &  0.85 &    1.09 &  0.75 &    2.28 &  1.37 &   -2.01 &  2.86 \\
SWIFT J1039.8$-$0509  & RX J1039.7-0507           &       &   7.99 &  1.93 &    2.96 &  0.94 &    4.24 &  1.28 &    0.57 & 0.96 &    1.47 &  0.90 &   -0.42 &  0.85 &   -2.66 &  1.51 &   -1.05 &  2.95 \\
SWIFT J1040.7$-$4619  & 2MASX J10402231-4625264   &       &  11.70 &  1.95 &    5.38 &  0.93 &    7.66 &  1.28 &    5.57 & 0.93 &    4.32 &  0.85 &    1.50 &  0.78 &    0.22 &  1.39 &    5.00 &  2.87 \\
SWIFT J1041.4$-$1740  & 2MASX J10410120-1734300   &       &   5.84 &  2.06 &    2.32 &  0.99 &    3.83 &  1.43 &    1.92 & 0.96 &    1.79 &  0.96 &    1.24 &  0.88 &   -2.49 &  1.58 &    0.33 &  3.18 \\
SWIFT J1042.4$+$0046  & SDSS J104208.36+004206.1  &       &   4.31 &  1.85 &    1.34 &  0.93 &    3.63 &  1.32 &    1.92 & 0.91 &    2.07 &  0.86 &    1.62 &  0.83 &    0.67 &  1.39 &   -0.60 &  2.93 \\
SWIFT J1043.4$+$1105  & SDSS J104326.47+110524.2  &       &   3.56 &  1.80 &    2.39 &  0.81 &    3.66 &  1.21 &    2.78 & 0.87 &    2.89 &  0.82 &    0.72 &  0.74 &    0.39 &  1.42 &    4.18 &  2.73 \\
SWIFT J1044.1$+$7024  & MCG +12-10-067            &       &   4.75 &  1.40 &    2.85 &  0.68 &    3.29 &  0.99 &    3.86 & 0.73 &    2.07 &  0.68 &    0.48 &  0.63 &    0.52 &  1.12 &   -5.03 &  2.35 \\
SWIFT J1044.8$-$5941  & Eta Carina                &       &  15.20 &  1.97 &    3.12 &  0.90 &    0.34 &  1.28 &    0.68 & 0.86 &    1.52 &  0.79 &    0.64 &  0.72 &    0.11 &  1.32 &    1.34 &  2.72 \\
SWIFT J1044.8$+$3812  & MCG +06-24-008            &       &   3.73 &  1.45 &    1.48 &  0.71 &    2.72 &  1.09 &    2.20 & 0.73 &    2.39 &  0.71 &    2.28 &  0.65 &   -0.17 &  1.21 &    0.73 &  2.42 \\
SWIFT J1045.3$-$6024  & 2MASS J10445192-6025115   &       &   6.49 &  1.94 &    2.04 &  0.90 &    5.73 &  1.28 &    4.06 & 0.86 &    2.01 &  0.79 &    2.43 &  0.73 &    1.66 &  1.32 &    1.38 &  2.73 \\
SWIFT J1046.8$+$2556  & UGC 05881                 &       &   9.53 &  1.47 &    3.74 &  0.76 &    5.57 &  1.08 &    3.10 & 0.77 &    3.53 &  0.72 &    2.26 &  0.67 &    0.77 &  1.18 &    1.18 &  2.55 \\
SWIFT J1048.4$-$2511  & NGC 3393                  &       &   3.45 &  2.04 &    5.06 &  0.98 &    7.94 &  1.41 &    5.42 & 0.97 &    3.85 &  0.97 &    2.10 &  0.85 &    2.22 &  1.56 &   -0.53 &  3.28 \\
SWIFT J1049.4$+$2258  & Mrk 417                   &       &  12.40 &  1.52 &    4.76 &  0.78 &    9.42 &  1.11 &    6.78 & 0.77 &    6.00 &  0.74 &    1.67 &  0.67 &    2.50 &  1.18 &    4.32 &  2.61 \\
SWIFT J1051.2$-$1704A & NGC 3431                  &  0.28 &   1.01 &  2.05 &    2.02 &  0.98 &    5.69 &  1.41 &    5.01 & 0.98 &    2.26 &  0.96 &    1.86 &  0.89 &    3.63 &  1.60 &    5.01 &  3.21 \\
SWIFT J1051.2$-$1704B & 2MASX J10513744-1707292   &  1.07 &   7.58 &  2.05 &    1.54 &  0.98 &    1.13 &  1.42 &    0.00 & 0.98 &    0.97 &  0.96 &    1.50 &  0.89 &    0.14 &  1.60 &    1.28 &  3.21 \\
SWIFT J1052.8$+$1043  & 2MASX J10523297+1036205   &       &   6.96 &  1.77 &    2.76 &  0.81 &    2.68 &  1.21 &    2.90 & 0.87 &    2.95 &  0.83 &    1.44 &  0.74 &    2.89 &  1.40 &    0.83 &  2.80 \\
SWIFT J1059.8$+$6507  & 2MASX J10594361+6504063   &       &   4.16 &  1.44 &    0.80 &  0.69 &    3.10 &  0.96 &    3.03 & 0.71 &    2.38 &  0.64 &    0.24 &  0.61 &    0.42 &  1.14 &   -1.46 &  2.31 \\
SWIFT J1100.9$+$1104  & Mrk 728                   &       &   3.70 &  1.73 &    1.75 &  0.82 &    3.47 &  1.22 &    1.93 & 0.84 &    2.43 &  0.84 &    0.91 &  0.75 &    2.26 &  1.38 &    4.60 &  2.81 \\
SWIFT J1103.4$+$3731  & FBQS J110340.2+372925     &       &   3.36 &  1.46 &    1.40 &  0.70 &    3.56 &  1.06 &    1.20 & 0.70 &    1.74 &  0.70 &    1.28 &  0.62 &    0.15 &  1.17 &   -0.71 &  2.39 \\
SWIFT J1103.5$-$2329  & 2MASX J11033765-2329307   &       &  10.10 &  2.05 &    3.15 &  0.98 &    3.55 &  1.41 &    4.46 & 0.98 &    1.69 &  0.98 &    0.03 &  0.86 &   -0.61 &  1.58 &   -2.91 &  3.33 \\
SWIFT J1104.4$+$3812  & Mrk 421                   &       & 164.00 &  1.46 &   50.90 &  0.70 &   65.30 &  1.06 &   31.60 & 0.70 &   19.30 &  0.70 &    5.88 &  0.63 &    6.28 &  1.16 &    5.36 &  2.37 \\
SWIFT J1105.7$+$5854A & CGCG 291-028              &  0.54 &   4.96 &  1.45 &    1.31 &  0.67 &    0.00 &  1.01 &    1.85 & 0.68 &    1.22 &  0.62 &    0.00 &  0.61 &    0.78 &  1.12 &    2.59 &  2.22 \\
SWIFT J1105.7$+$5854B & 2MASX J11053754+5851206   &  1.03 &   0.08 &  1.45 &    0.20 &  0.67 &    3.49 &  1.01 &    1.12 & 0.68 &    0.92 &  0.62 &    0.00 &  0.61 &    0.14 &  1.11 &    0.00 &  2.22 \\
SWIFT J1106.5$+$7234  & NGC 3516                  &       &  48.80 &  1.41 &   21.00 &  0.70 &   36.60 &  0.98 &   26.50 & 0.72 &   19.20 &  0.69 &    9.05 &  0.62 &    4.88 &  1.13 &   -2.08 &  2.34 \\
SWIFT J1110.6$-$2832  & ESO 438- G 009            &       &   6.86 &  2.10 &    2.79 &  0.99 &    3.89 &  1.41 &    0.51 & 0.98 &    0.24 &  0.95 &    0.69 &  0.85 &    0.75 &  1.55 &    1.63 &  3.29 \\
SWIFT J1113.6$+$0936  & IC 2637                   &       &   4.77 &  1.70 &    2.79 &  0.81 &    4.26 &  1.28 &    2.96 & 0.84 &    1.07 &  0.85 &    1.04 &  0.77 &    1.30 &  1.36 &    4.58 &  2.83 \\
SWIFT J1114.3$+$2020  & NGC 3588 NED01            &       &   2.18 &  1.59 &    1.96 &  0.76 &    3.92 &  1.14 &    2.23 & 0.76 &    1.47 &  0.77 &   -0.28 &  0.70 &    1.44 &  1.22 &    1.13 &  2.71 \\
SWIFT J1114.3$+$7944  & MCG +13-08-056            &       &   4.35 &  1.49 &    1.01 &  0.74 &    2.42 &  1.02 &    1.33 & 0.74 &    2.18 &  0.70 &    1.44 &  0.63 &    1.50 &  1.17 &   -0.39 &  2.34 \\
SWIFT J1115.3$+$5423  & MCG +09-19-015 NED02      &       &   3.02 &  1.42 &    2.22 &  0.66 &    2.94 &  1.01 &    1.63 & 0.68 &    1.72 &  0.65 &    0.81 &  0.62 &   -0.16 &  1.10 &    1.36 &  2.26 \\
SWIFT J1118.5$-$5440  & 2MASS J11182121-5437286   &       &   8.42 &  2.01 &    3.23 &  0.92 &    6.56 &  1.31 &    1.98 & 0.92 &    2.66 &  0.88 &    2.57 &  0.75 &    2.58 &  1.40 &    4.76 &  2.90 \\
SWIFT J1119.5$+$5132  & SBS 1116+518              &       &   1.42 &  1.39 &    1.35 &  0.65 &    4.48 &  1.01 &    1.88 & 0.70 &    1.56 &  0.67 &    1.18 &  0.60 &   -0.76 &  1.11 &    3.15 &  2.27 \\
SWIFT J1120.8$-$4316  & ESO 265- G 023            &       &   8.24 &  2.19 &    4.04 &  0.97 &    3.99 &  1.30 &    3.20 & 0.98 &    2.86 &  0.93 &    0.94 &  0.85 &    1.07 &  1.46 &    0.31 &  2.98 \\
SWIFT J1121.0$-$6154  & 1A 1118-61                &       & 107.00 &  2.03 &   43.80 &  0.95 &   65.80 &  1.32 &   26.90 & 0.89 &    8.41 &  0.83 &    3.84 &  0.77 &    3.52 &  1.36 &    0.49 &  2.84 \\
SWIFT J1120.9$-$6037  & Cen X-3                   &       & 1710.00 &  2.02 &  453.00 &  0.95 &  345.00 &  1.32 &   72.10 & 0.89 &    8.31 &  0.84 &    0.63 &  0.77 &    1.16 &  1.37 &    8.67 &  2.86 \\
SWIFT J1124.6$-$5917  & PSR J1124-5916            &       &   8.26 &  2.02 &    2.74 &  0.95 &    5.12 &  1.33 &    2.22 & 0.90 &    2.26 &  0.86 &   -0.21 &  0.77 &    2.54 &  1.38 &    2.24 &  2.90 \\
SWIFT J1125.6$+$5423  & ARP 151                   &       &   9.31 &  1.41 &    4.11 &  0.66 &    6.66 &  0.99 &    3.96 & 0.68 &    3.27 &  0.64 &    1.20 &  0.61 &    1.27 &  1.11 &    0.44 &  2.26 \\
SWIFT J1126.7$+$3514  & Mrk 423                   &       &   3.27 &  1.47 &    1.70 &  0.71 &    3.23 &  1.09 &    1.54 & 0.68 &    2.04 &  0.69 &    0.37 &  0.63 &    1.10 &  1.14 &    1.95 &  2.41 \\
SWIFT J1127.5$+$1906  & 2MASX J11271632+1909198   &       &   8.13 &  1.62 &    2.74 &  0.76 &    5.29 &  1.15 &    2.68 & 0.78 &    2.07 &  0.78 &    1.52 &  0.70 &    3.00 &  1.23 &    0.92 &  2.74 \\
SWIFT J1130.1$-$1447  & PKS 1127-14               &       &  13.90 &  2.14 &    6.28 &  1.02 &    8.53 &  1.41 &    5.59 & 1.00 &    5.61 &  1.00 &    3.82 &  0.85 &    4.69 &  1.59 &   -1.39 &  3.30 \\
SWIFT J1131.0$-$6256  & HD 100199                 &       &  25.00 &  2.04 &    7.25 &  0.94 &   13.40 &  1.32 &    6.48 & 0.89 &    2.28 &  0.82 &    1.67 &  0.76 &    1.01 &  1.37 &   -0.05 &  2.84 \\
SWIFT J1131.9$-$1233  & 2MASX J11315154-1231587   &       &   7.02 &  2.11 &    1.92 &  0.97 &    4.38 &  1.41 &    2.56 & 1.00 &    1.15 &  1.00 &    1.16 &  0.85 &    1.39 &  1.54 &   -0.44 &  3.23 \\
SWIFT J1132.7$+$5301  & NGC 3718                  &       &   7.36 &  1.39 &    2.13 &  0.65 &    3.01 &  0.98 &    2.44 & 0.68 &    2.55 &  0.64 &    1.08 &  0.61 &   -0.40 &  1.12 &    0.39 &  2.25 \\
SWIFT J1132.9$+$1019A & IC 2921                   &  0.08 &   8.29 &  1.68 &    1.20 &  0.83 &    6.16 &  1.23 &    5.77 & 0.84 &    0.86 &  0.85 &    0.00 &  0.75 &    2.39 &  1.37 &    0.00 &  2.81 \\
SWIFT J1132.9$+$1019B & [HB89] 1130+106           &  6.80 &   0.00 &  1.68 &    0.74 &  0.83 &    0.91 &  1.23 &    0.00 & 0.84 &    2.69 &  0.84 &    1.10 &  0.75 &    0.02 &  1.37 &    0.00 &  2.81 \\
SWIFT J1136.7$+$6738  & 2MASX J11363009+6737042   &       &   6.68 &  1.44 &    2.82 &  0.67 &    5.92 &  0.97 &    1.57 & 0.71 &    1.07 &  0.67 &    1.26 &  0.61 &   -0.43 &  1.12 &   -1.47 &  2.29 \\
SWIFT J1136.0$+$2132  & Mrk 739E                  &       &   9.41 &  1.57 &    3.08 &  0.73 &    5.86 &  1.11 &    2.42 & 0.76 &    2.51 &  0.74 &    0.72 &  0.67 &   -1.76 &  1.24 &    0.05 &  2.60 \\
SWIFT J1136.7$-$6007  & 2MASX J11364205-6003070   &       &  10.50 &  2.07 &    4.40 &  0.96 &    4.60 &  1.33 &    4.85 & 0.90 &    4.19 &  0.88 &    0.38 &  0.78 &    2.41 &  1.39 &   -0.23 &  2.91 \\
SWIFT J1138.9$+$2529A & 2MASX J11383367+2523532   &  0.15 &   4.18 &  1.50 &    1.66 &  0.72 &    3.18 &  1.10 &    0.00 & 0.75 &    2.85 &  0.71 &    0.77 &  0.68 &    0.00 &  1.21 &    0.00 &  2.50 \\
SWIFT J1138.9$+$2529B & SDSS J113915.13+253557.9  &  0.22 &   4.80 &  1.50 &    0.51 &  0.72 &    2.16 &  1.10 &    2.21 & 0.75 &    0.04 &  0.71 &    0.61 &  0.69 &    0.00 &  1.21 &    0.97 &  2.50 \\
SWIFT J1139.1$+$5913  & SBS 1136+594              &       &  10.20 &  1.42 &    5.24 &  0.68 &    5.69 &  1.00 &    3.98 & 0.65 &    3.80 &  0.65 &    1.06 &  0.62 &    1.97 &  1.08 &    3.53 &  2.27 \\
SWIFT J1139.0$-$2323  & HE 1136-2304              &       &   3.89 &  2.18 &    3.59 &  1.02 &    5.82 &  1.43 &    3.00 & 1.04 &    2.63 &  1.01 &    0.70 &  0.89 &    2.11 &  1.60 &    5.28 &  3.28 \\
SWIFT J1139.0$-$3743  & NGC 3783                  &       &  83.10 &  2.20 &   36.30 &  0.99 &   59.70 &  1.38 &   38.80 & 1.01 &   28.30 &  0.93 &   13.10 &  0.87 &   11.60 &  1.55 &   -2.11 &  3.17 \\
SWIFT J1139.5$-$6526  & GT Mus                    &       &  14.50 &  2.04 &    4.95 &  0.90 &    3.68 &  1.33 &    0.29 & 0.89 &    0.22 &  0.80 &    0.14 &  0.76 &    0.30 &  1.38 &   -0.33 &  2.80 \\
SWIFT J1139.8$+$3157  & NGC 3786                  &       &   4.33 &  1.45 &    3.00 &  0.71 &    5.50 &  1.12 &    2.64 & 0.73 &    2.82 &  0.70 &    2.70 &  0.66 &    0.04 &  1.20 &    3.39 &  2.46 \\
SWIFT J1141.3$+$2156  & PG 1138+222               &       &   6.54 &  1.58 &    2.77 &  0.73 &    3.96 &  1.10 &    3.68 & 0.76 &    3.58 &  0.73 &    0.90 &  0.66 &    2.24 &  1.24 &    2.16 &  2.57 \\
SWIFT J1142.2$+$1021  & NGC 3822                  &       &   7.75 &  1.70 &    2.54 &  0.84 &    4.99 &  1.20 &    2.33 & 0.84 &    2.39 &  0.82 &    0.82 &  0.73 &    1.97 &  1.38 &    2.42 &  2.86 \\
SWIFT J1142.7$+$7149  & DO Dra                    &       &  23.00 &  1.44 &    7.26 &  0.67 &    9.31 &  0.96 &    2.49 & 0.71 &    1.28 &  0.69 &    0.63 &  0.62 &   -0.79 &  1.14 &   -0.62 &  2.30 \\
SWIFT J1144.0$-$6105  & IGR J11435-6109           &       &  28.80 &  2.08 &   10.50 &  0.96 &   16.80 &  1.32 &    9.28 & 0.91 &    4.56 &  0.86 &    1.65 &  0.78 &   -0.54 &  1.40 &   -3.38 &  2.88 \\
SWIFT J1144.1$+$3652  & KUG 1141+371              &       &   3.15 &  1.43 &    2.25 &  0.70 &    3.97 &  1.03 &    2.55 & 0.67 &    2.83 &  0.68 &    1.51 &  0.64 &    1.15 &  1.11 &   -0.35 &  2.32 \\
SWIFT J1143.7$+$7942  & UGC 06728                 &       &  14.40 &  1.48 &    6.95 &  0.73 &   11.20 &  1.03 &    6.12 & 0.73 &    3.44 &  0.71 &    1.33 &  0.62 &    0.98 &  1.17 &    1.20 &  2.31 \\
SWIFT J1145.6$-$1819  & 2MASX J11454045-1827149   &       &  24.50 &  2.17 &   10.60 &  0.99 &   18.20 &  1.42 &   11.80 & 1.05 &    8.89 &  0.99 &    2.70 &  0.89 &    2.75 &  1.58 &    1.18 &  3.32 \\
SWIFT J1145.2$+$5905  & MCG +10-17-061            &       &   7.01 &  1.42 &    3.14 &  0.68 &    5.66 &  1.00 &    4.38 & 0.65 &    2.22 &  0.65 &    1.18 &  0.62 &   -1.45 &  1.07 &    1.84 &  2.27 \\
SWIFT J1145.6$-$6956  & PKS 1143-696              &       &   7.57 &  2.00 &    2.43 &  0.85 &    3.85 &  1.27 &    2.43 & 0.86 &    3.24 &  0.79 &    1.21 &  0.73 &    1.63 &  1.31 &    2.79 &  2.75 \\
SWIFT J1147.2$-$6156A & 1E 1145.1-6141            &       & 284.00 &  2.08 &  106.00 &  0.96 &  145.00 &  1.32 &   69.30 & 0.91 &   33.40 &  0.85 &   10.40 &  0.77 &    4.86 &  1.40 &    0.13 &  2.85 \\
SWIFT J1147.2$-$6156B & 4U 1145-61                &  4.67 &   7.12 &  2.07 &    3.54 &  0.96 &    6.48 &  1.32 &    3.82 & 0.90 &    1.17 &  0.84 &    0.00 &  0.77 &    0.00 &  1.40 &    0.00 &  2.85 \\
SWIFT J1148.3$+$0901  & 2MASX J11475508+0902284   &       &   8.27 &  1.72 &    0.87 &  0.85 &    5.48 &  1.20 &    3.52 & 0.85 &    1.01 &  0.84 &    0.71 &  0.74 &    0.57 &  1.38 &   -3.92 &  2.92 \\
SWIFT J1148.7$+$2941  & MCG +05-28-032            &       &   9.08 &  1.46 &    2.74 &  0.71 &    5.18 &  1.10 &    4.62 & 0.74 &    4.95 &  0.70 &    2.14 &  0.67 &    1.46 &  1.19 &   -1.43 &  2.51 \\
SWIFT J1149.3$-$0414  & 2MASX J11491868-0416512   &       &   5.51 &  1.83 &    2.16 &  0.92 &    3.49 &  1.37 &    3.36 & 0.96 &    1.53 &  0.91 &    0.71 &  0.83 &   -0.73 &  1.54 &   -4.31 &  3.10 \\
SWIFT J1149.3$+$5307  & SDSS J114921.52+532013.4  &       &   5.16 &  1.39 &    1.49 &  0.66 &    3.30 &  0.99 &    0.84 & 0.66 &    1.35 &  0.64 &   -0.28 &  0.61 &   -0.64 &  1.13 &   -1.15 &  2.24 \\
SWIFT J1152.1$-$1122  & PG 1149-110               &       &   9.10 &  2.01 &    4.55 &  0.96 &    4.10 &  1.44 &    3.45 & 1.02 &    2.60 &  0.97 &    0.69 &  0.85 &    0.89 &  1.60 &   -0.46 &  3.27 \\
SWIFT J1152.6$-$0512  & MCG -01-30-041            &       &   3.76 &  1.83 &    3.79 &  0.92 &    5.62 &  1.36 &    2.97 & 0.96 &    1.33 &  0.92 &    1.36 &  0.84 &    0.80 &  1.56 &    1.55 &  3.15 \\
SWIFT J1153.6$+$4931  & 4C +49.22                 &       &   4.24 &  1.42 &    2.22 &  0.64 &    2.65 &  0.99 &    2.22 & 0.68 &    2.07 &  0.67 &    1.62 &  0.58 &    1.59 &  1.14 &    1.66 &  2.20 \\
SWIFT J1157.8$+$5529  & NGC 3998                  &       &   7.88 &  1.39 &    3.47 &  0.66 &    4.79 &  0.98 &    2.48 & 0.65 &    2.33 &  0.64 &    1.26 &  0.62 &    2.53 &  1.11 &    0.64 &  2.24 \\
SWIFT J1158.9$+$4234  & IC 0751                   &       &   5.05 &  1.40 &    1.06 &  0.66 &    3.05 &  1.00 &    2.96 & 0.66 &    2.71 &  0.66 &    0.51 &  0.60 &    0.75 &  1.10 &    2.92 &  2.28 \\
SWIFT J1159.7$-$2002  & 2MASSi J1159410-195924    &       &   5.88 &  2.25 &    1.20 &  0.99 &    4.10 &  1.47 &    3.45 & 1.07 &    3.36 &  0.98 &    0.83 &  0.90 &    0.55 &  1.64 &    1.92 &  3.21 \\
SWIFT J1200.8$+$0650  & 2MASX J12005792+0648226   &       &   8.14 &  1.75 &    4.84 &  0.83 &    6.89 &  1.21 &    4.13 & 0.87 &    4.54 &  0.85 &    0.48 &  0.76 &    0.69 &  1.37 &    0.34 &  2.86 \\
SWIFT J1201.2$-$0341  & Mrk 1310                  &       &   4.60 &  1.87 &    2.17 &  0.91 &    5.83 &  1.31 &    2.77 & 0.95 &    3.08 &  0.91 &   -2.49 &  0.83 &    0.56 &  1.55 &    0.99 &  3.15 \\
SWIFT J1200.2$-$5350  & LEDA 38038                &       &  24.30 &  2.16 &   10.00 &  0.98 &   19.30 &  1.39 &   10.30 & 0.94 &    7.73 &  0.92 &    1.78 &  0.83 &    2.24 &  1.45 &    2.54 &  3.16 \\
SWIFT J1203.0$+$4433  & NGC 4051                  &       &  24.10 &  1.41 &   10.00 &  0.65 &   17.20 &  1.00 &    8.74 & 0.66 &    5.69 &  0.66 &    0.74 &  0.59 &    0.93 &  1.09 &    1.85 &  2.25 \\
SWIFT J1204.5$+$2019  & ARK 347                   &       &   9.16 &  1.60 &    5.30 &  0.73 &    7.44 &  1.12 &    4.87 & 0.77 &    4.23 &  0.73 &    4.22 &  0.66 &    2.17 &  1.27 &    0.25 &  2.58 \\
SWIFT J1204.8$+$2758  & GQ Com                    &       &   4.66 &  1.53 &    2.78 &  0.72 &    3.63 &  1.08 &    2.34 & 0.73 &    1.60 &  0.68 &    0.34 &  0.66 &    0.04 &  1.16 &    5.55 &  2.54 \\
SWIFT J1204.9$+$3105  & UGC 07064                 &       &   3.46 &  1.48 &    0.86 &  0.72 &    4.26 &  1.06 &    2.09 & 0.71 &    2.05 &  0.66 &    0.96 &  0.64 &    2.26 &  1.16 &    3.30 &  2.42 \\
SWIFT J1205.8$+$4959  & 2MASX J12055599+4959561   &       &   2.78 &  1.40 &    1.04 &  0.65 &    2.82 &  0.97 &    3.43 & 0.66 &    0.75 &  0.65 &    0.06 &  0.59 &    2.55 &  1.12 &    3.57 &  2.22 \\
SWIFT J1206.2$+$5243  & NGC 4102                  &       &   9.46 &  1.39 &    4.99 &  0.66 &    4.74 &  0.95 &    5.97 & 0.66 &    4.78 &  0.63 &    3.07 &  0.60 &    1.35 &  1.11 &   -1.26 &  2.24 \\
SWIFT J1207.5$+$3355  & B2 1204+34                &       &   2.75 &  1.43 &    0.40 &  0.71 &    2.93 &  1.03 &    2.60 & 0.70 &    2.41 &  0.64 &    1.39 &  0.63 &    1.81 &  1.14 &    0.00 &  2.34 \\
SWIFT J1209.5$+$4702  & Mrk 198                   &       &  10.30 &  1.42 &    4.52 &  0.64 &    8.06 &  0.99 &    3.70 & 0.66 &    3.69 &  0.65 &    2.11 &  0.59 &    1.48 &  1.11 &    0.49 &  2.21 \\
SWIFT J1209.4$+$4340  & NGC 4138                  &       &  11.20 &  1.38 &    4.90 &  0.65 &    8.57 &  1.00 &    5.64 & 0.67 &    4.62 &  0.66 &    2.77 &  0.59 &    3.91 &  1.10 &   -0.64 &  2.26 \\
SWIFT J1210.1$-$4637  & 2MASX J12100404-4636274   &       &   3.55 &  2.33 &    1.77 &  1.02 &    3.69 &  1.42 &    4.21 & 0.92 &    2.64 &  0.93 &    1.41 &  0.87 &    1.69 &  1.54 &    5.00 &  3.24 \\
SWIFT J1210.5$+$3924  & NGC 4151                  &       & 215.00 &  1.34 &   93.50 &  0.67 &  158.00 &  0.98 &  113.00 & 0.67 &   88.50 &  0.66 &   42.20 &  0.60 &   39.90 &  1.12 &   10.70 &  2.29 \\
SWIFT J1210.7$+$3819  & KUG 1208+386              &       &   9.08 &  1.34 &    4.86 &  0.68 &    7.06 &  0.98 &    5.28 & 0.68 &    2.68 &  0.66 &    1.11 &  0.61 &    0.98 &  1.13 &   -0.90 &  2.30 \\
SWIFT J1211.3$-$3935  & 2MASX J12111425-3933268   &       &   7.42 &  2.33 &    2.67 &  1.02 &    8.75 &  1.38 &    4.13 & 1.00 &    3.08 &  0.99 &    1.71 &  0.86 &    2.43 &  1.60 &   -1.14 &  3.15 \\
SWIFT J1212.3$-$5806  & IGR J12123-5802           &       &   9.29 &  2.14 &    2.17 &  0.99 &    5.65 &  1.37 &    2.61 & 0.95 &    1.59 &  0.91 &    1.08 &  0.80 &   -0.23 &  1.46 &   -1.57 &  2.98 \\
SWIFT J1212.9$+$0702  & NGC 4180                  &       &   4.67 &  1.73 &    2.30 &  0.82 &    4.72 &  1.21 &    2.48 & 0.86 &    2.65 &  0.84 &    2.00 &  0.76 &    2.22 &  1.39 &   -2.97 &  2.82 \\
SWIFT J1213.1$+$3239A & CGCG 187-022              &  0.23 &   2.75 &  1.46 &    2.10 &  0.71 &    3.99 &  1.04 &    2.60 & 0.71 &    2.56 &  0.65 &    0.00 &  0.62 &    0.00 &  1.16 &    0.00 &  2.37 \\
SWIFT J1213.1$+$3239B & B2 1210+33                &  0.57 &   3.30 &  1.45 &    0.02 &  0.71 &    1.37 &  1.03 &    2.82 & 0.71 &    1.04 &  0.64 &    0.81 &  0.63 &    0.00 &  1.16 &    0.00 &  2.36 \\
SWIFT J1213.2$-$6458  & SWIFT J121314.7-645231    &       &  43.50 &  2.07 &    8.33 &  0.95 &    4.33 &  1.34 &    1.37 & 0.92 &    1.32 &  0.84 &   -0.05 &  0.78 &   -0.57 &  1.38 &    1.07 &  2.94 \\
SWIFT J1213.2$-$6020  & 1RXS J121324.5-601458     &       &   9.54 &  2.13 &    3.08 &  0.99 &    4.89 &  1.37 &    1.48 & 0.94 &    1.17 &  0.88 &    0.45 &  0.78 &   -0.46 &  1.46 &   -5.90 &  2.97 \\
SWIFT J1213.9$-$0531  & 2MASX J12135456-0530193   &       &   7.86 &  1.88 &    1.82 &  0.91 &    4.87 &  1.31 &    2.02 & 0.94 &    1.46 &  0.94 &    2.21 &  0.86 &   -0.38 &  1.56 &   -2.00 &  3.14 \\
SWIFT J1214.3$+$2933  & Was 49b                   &       &   6.11 &  1.54 &    3.96 &  0.72 &    4.14 &  1.06 &    3.50 & 0.70 &    2.52 &  0.68 &    0.55 &  0.63 &    1.79 &  1.16 &    2.91 &  2.48 \\
SWIFT J1217.2$-$2611  & ESO 505-IG 030            &       &   3.22 &  2.28 &    3.13 &  1.05 &    6.56 &  1.50 &    2.97 & 1.03 &    1.70 &  1.03 &    1.80 &  0.91 &   -1.80 &  1.64 &   -3.76 &  3.23 \\
SWIFT J1217.3$+$0714  & NGC 4235                  &       &  15.50 &  1.71 &    5.00 &  0.82 &   10.90 &  1.21 &    6.44 & 0.87 &    4.60 &  0.84 &    3.43 &  0.76 &    2.51 &  1.40 &    1.33 &  2.81 \\
SWIFT J1218.5$+$2952  & Mrk 766                   &       &  14.80 &  1.54 &    6.24 &  0.72 &   11.20 &  1.07 &    4.26 & 0.70 &    3.05 &  0.68 &    1.19 &  0.62 &   -4.37 &  1.16 &   -4.59 &  2.47 \\
SWIFT J1219.4$+$4720  & M 106                     &       &   8.98 &  1.39 &    3.40 &  0.65 &    7.15 &  0.98 &    4.72 & 0.66 &    2.64 &  0.64 &    2.15 &  0.58 &    3.13 &  1.10 &   -0.02 &  2.23 \\
SWIFT J1221.3$+$3012  & FBQS J1221+3010           &       &  10.50 &  1.53 &    2.56 &  0.72 &    2.34 &  1.07 &    1.64 & 0.70 &    1.40 &  0.68 &    0.22 &  0.62 &    0.66 &  1.16 &    0.18 &  2.45 \\
SWIFT J1222.4$+$7520  & Mrk 205                   &       &  11.30 &  1.45 &    4.47 &  0.71 &    5.23 &  0.98 &    3.47 & 0.72 &    1.65 &  0.71 &    1.50 &  0.62 &    2.09 &  1.13 &    1.11 &  2.25 \\
SWIFT J1222.4$+$0414  & 4C +04.42                 &       &   8.21 &  1.74 &    3.60 &  0.85 &    5.59 &  1.21 &    5.34 & 0.89 &    6.72 &  0.83 &    3.72 &  0.76 &    3.36 &  1.42 &    1.84 &  2.95 \\
SWIFT J1223.7$+$0238  & Mrk 50                    &       &  11.50 &  1.75 &    5.06 &  0.86 &    6.28 &  1.23 &    4.63 & 0.90 &    3.63 &  0.83 &    2.22 &  0.77 &    1.32 &  1.44 &   -0.61 &  3.01 \\
SWIFT J1224.9$+$2122  & PG 1222+216               &       &   7.02 &  1.54 &    4.64 &  0.74 &    6.32 &  1.11 &    4.35 & 0.75 &    3.89 &  0.73 &    1.59 &  0.68 &    1.75 &  1.27 &    2.34 &  2.61 \\
SWIFT J1225.8$+$1240  & NGC 4388                  &       & 102.00 &  1.66 &   45.50 &  0.79 &   76.70 &  1.17 &   55.50 & 0.81 &   45.70 &  0.81 &   24.00 &  0.73 &   22.70 &  1.37 &   10.10 &  2.63 \\
SWIFT J1202.5$+$3332  & NGC 4395                  &       &  11.50 &  1.45 &    5.65 &  0.69 &    7.24 &  1.03 &    5.24 & 0.72 &    4.60 &  0.66 &    1.72 &  0.61 &    0.89 &  1.16 &   -2.23 &  2.32 \\
SWIFT J1226.6$-$6244  & GX 301-2                  &       & 3360.00 &  2.11 &  1400.00 &  0.99 &  1540.00 &  1.36 &  284.00 & 0.91 &   36.60 &  0.86 &    1.83 &  0.78 &   -2.82 &  1.44 &   -1.36 &  3.01 \\
SWIFT J1227.8$-$4856  & 1RXS J122758.8-485343     &       &  17.10 &  2.33 &    6.56 &  1.01 &   11.60 &  1.45 &    7.20 & 0.96 &    6.80 &  0.92 &    2.78 &  0.86 &    3.47 &  1.56 &   -0.35 &  3.20 \\
SWIFT J1229.1$+$0202  & 3C 273                    &       & 162.00 &  1.76 &   69.30 &  0.88 &  116.00 &  1.27 &   87.10 & 0.89 &   73.70 &  0.84 &   39.80 &  0.78 &   42.00 &  1.45 &   20.10 &  2.99 \\
SWIFT J1231.0$-$4231  & 1RXS J123113.2-423524     &  0.05 &   4.22 &  2.36 &    3.67 &  1.02 &    4.30 &  1.38 &    3.71 & 0.99 &    1.27 &  0.99 &    0.59 &  0.87 &    0.00 &  1.63 &    4.53 &  3.19 \\
SWIFT J1231.4$+$5758  & NGC 4500                  &       &   4.28 &  1.39 &    2.47 &  0.64 &    3.44 &  0.98 &    1.40 & 0.67 &    0.79 &  0.65 &    0.99 &  0.60 &    0.04 &  1.10 &   -0.14 &  2.24 \\
SWIFT J1232.0$-$4802  & 2MASX J12313717-4758019   &       &   4.66 &  2.35 &    2.96 &  1.01 &    3.90 &  1.46 &    2.85 & 0.96 &    3.32 &  0.92 &    0.53 &  0.87 &    1.36 &  1.56 &    2.21 &  3.19 \\
SWIFT J1232.1$+$2009  & Mrk 771                   &       &   4.22 &  1.54 &    2.66 &  0.76 &    2.11 &  1.14 &    3.25 & 0.75 &    2.81 &  0.74 &    1.11 &  0.69 &   -0.92 &  1.28 &   -0.61 &  2.58 \\
SWIFT J1232.0$-$4219  & 1RXS J123212.3-421745     &  0.05 &   5.29 &  2.36 &    1.46 &  1.02 &    6.23 &  1.38 &    3.13 & 0.99 &    2.49 &  1.00 &    1.46 &  0.87 &    0.00 &  1.63 &    1.73 &  3.18 \\
SWIFT J1234.7$-$6433  & RT Cru                    &       &  58.20 &  2.07 &   23.80 &  0.95 &   34.60 &  1.35 &   17.60 & 0.90 &    9.72 &  0.86 &    3.76 &  0.78 &    2.47 &  1.42 &   -0.70 &  3.05 \\
SWIFT J1235.6$-$3954  & NGC 4507                  &       &  71.90 &  2.38 &   32.60 &  1.02 &   59.90 &  1.40 &   41.90 & 1.01 &   29.90 &  1.01 &   12.80 &  0.87 &   11.50 &  1.62 &    4.31 &  3.23 \\
SWIFT J1238.1$-$3842  & V1025 Cen                 &       &   9.71 &  2.42 &    4.38 &  1.04 &    3.82 &  1.41 &    0.48 & 1.02 &    1.80 &  1.03 &    0.06 &  0.87 &   -0.13 &  1.61 &    5.65 &  3.27 \\
SWIFT J1238.6$+$0928  & VCC 1759                  &       &   4.65 &  1.69 &    0.97 &  0.81 &    4.50 &  1.18 &    2.52 & 0.83 &    1.08 &  0.83 &    1.93 &  0.72 &   -0.41 &  1.41 &    0.27 &  2.80 \\
SWIFT J1238.9$-$2720  & ESO 506-G027              &       &  32.30 &  2.28 &   13.70 &  1.09 &   25.30 &  1.47 &   19.30 & 1.06 &   17.10 &  1.02 &    6.34 &  0.92 &    7.07 &  1.67 &    6.99 &  3.27 \\
SWIFT J1239.3$-$1611  & LEDA 170194               &       &  13.60 &  2.16 &    7.49 &  1.00 &   11.80 &  1.55 &    8.17 & 1.05 &    7.33 &  0.99 &    1.75 &  0.91 &    5.38 &  1.58 &    4.01 &  3.25 \\
SWIFT J1239.6$-$0519  & NGC 4593                  &       &  37.80 &  1.96 &   13.90 &  0.93 &   25.40 &  1.36 &   18.70 & 0.96 &   15.40 &  0.91 &    5.52 &  0.82 &    6.91 &  1.55 &    8.04 &  3.11 \\
SWIFT J1240.2$+$3457A & Mrk 653                   &       &   5.41 &  1.44 &    2.59 &  0.68 &    2.82 &  1.01 &    1.44 & 0.73 &    1.46 &  0.69 &    0.86 &  0.61 &    1.21 &  1.13 &   -1.83 &  2.30 \\
SWIFT J1240.2$+$3457B & NGC 4619                  &  0.03 &   2.93 &  1.45 &    1.06 &  0.68 &    1.33 &  1.01 &    1.16 & 0.73 &    1.15 &  0.69 &    1.22 &  0.61 &    0.00 &  1.13 &    0.00 &  2.29 \\
SWIFT J1240.9$-$3331  & ESO 381- G 007            &       &   5.50 &  2.35 &    3.99 &  1.06 &    4.95 &  1.47 &    2.40 & 1.07 &    1.85 &  1.02 &    2.42 &  0.89 &    1.52 &  1.64 &   -1.27 &  3.40 \\
SWIFT J1240.9$+$2735  & KUG 1238+278A             &       &   6.00 &  1.54 &    1.85 &  0.71 &    2.18 &  1.05 &    1.83 & 0.71 &    1.68 &  0.71 &   -0.63 &  0.64 &   -0.15 &  1.16 &    3.64 &  2.44 \\
SWIFT J1241.6$-$5748  & WKK 1263                  &       &  17.90 &  2.22 &    7.32 &  1.03 &   12.60 &  1.41 &    9.35 & 0.97 &    8.32 &  0.90 &    3.78 &  0.82 &    3.28 &  1.49 &    0.64 &  3.03 \\
SWIFT J1243.3$-$6305  & 1H 1249-637               &       &  12.70 &  2.10 &    5.60 &  0.98 &    5.68 &  1.38 &    2.96 & 0.91 &    0.27 &  0.86 &    0.10 &  0.78 &    2.29 &  1.46 &    3.19 &  3.05 \\
SWIFT J1246.6$+$5435  & NGC 4686                  &       &   8.65 &  1.36 &    4.68 &  0.63 &    7.27 &  0.95 &    4.77 & 0.66 &    4.43 &  0.64 &    3.07 &  0.58 &    1.91 &  1.08 &    2.91 &  2.25 \\
SWIFT J1248.2$-$5828  & 2MASX J12475784-5829599   &       &   4.91 &  2.22 &    3.06 &  1.04 &    2.88 &  1.41 &    2.75 & 0.97 &    0.39 &  0.89 &    0.61 &  0.82 &    2.27 &  1.49 &    3.59 &  3.03 \\
SWIFT J1249.3$-$5907  & 4U 1246-58                &       &  49.90 &  2.22 &   17.60 &  1.03 &   24.70 &  1.40 &   13.30 & 0.97 &   10.20 &  0.88 &    2.86 &  0.82 &    1.51 &  1.49 &    2.13 &  3.04 \\
SWIFT J1252.3$-$1323  & NGC 4748                  &       &   6.04 &  2.19 &    3.11 &  0.98 &    5.34 &  1.45 &    2.58 & 1.01 &    1.47 &  0.98 &    2.65 &  0.87 &   -1.39 &  1.57 &   -0.37 &  3.25 \\
SWIFT J1252.3$-$2916  & EX Hya                    &       &  39.10 &  2.37 &   10.80 &  1.08 &   10.60 &  1.47 &    3.17 & 1.07 &    0.68 &  1.00 &   -0.92 &  0.90 &   -1.34 &  1.71 &    0.10 &  3.38 \\
SWIFT J1253.5$-$4137  & ESO 323-32                &       &   2.23 &  2.45 &    1.96 &  1.04 &    3.28 &  1.43 &    3.17 & 1.01 &    3.45 &  0.99 &    0.29 &  0.87 &    1.34 &  1.63 &    2.56 &  3.20 \\
SWIFT J1255.0$-$2657  & 6dF J1254564-265702       &       &   8.30 &  2.33 &    2.53 &  1.07 &    3.77 &  1.45 &    4.34 & 1.07 &    2.81 &  1.00 &    0.88 &  0.91 &    1.89 &  1.71 &   -7.91 &  3.34 \\
SWIFT J1256.2$-$0551  & 3C 279                    &       &   9.60 &  1.95 &    4.84 &  0.93 &    6.90 &  1.42 &    5.82 & 0.97 &    5.44 &  0.92 &    3.41 &  0.84 &    5.14 &  1.55 &    2.07 &  3.18 \\
SWIFT J1257.4$-$6915  & 4U 1254-690               &       & 151.00 &  2.05 &   27.40 &  0.92 &   13.90 &  1.30 &    2.83 & 0.89 &    0.01 &  0.85 &    0.27 &  0.78 &   -0.13 &  1.36 &   -7.23 &  2.99 \\
SWIFT J1259.7$+$2755  & Coma Cluster              &       &  64.10 &  1.50 &   17.60 &  0.68 &   15.60 &  1.02 &    2.73 & 0.71 &    0.24 &  0.72 &    0.30 &  0.65 &    0.25 &  1.13 &   -0.27 &  2.43 \\
SWIFT J1300.1$+$1635  & 2MASX J13000533+1632151   &       &   4.21 &  1.59 &    2.30 &  0.77 &    3.02 &  1.17 &    2.48 & 0.79 &    1.91 &  0.77 &    1.26 &  0.69 &    3.80 &  1.33 &   -0.48 &  2.60 \\
SWIFT J1301.2$-$6139  & GX 304-1                  &       & 164.00 &  2.15 &   63.50 &  1.00 &  101.00 &  1.40 &   36.90 & 0.95 &   12.20 &  0.86 &    1.38 &  0.82 &    0.25 &  1.49 &    2.26 &  3.05 \\
SWIFT J1302.0$-$6358  & 2RXP J130159.6-635806     &       &  36.10 &  2.11 &   11.60 &  0.98 &   15.40 &  1.37 &    9.83 & 0.92 &    5.75 &  0.88 &    1.30 &  0.81 &    0.59 &  1.45 &    2.82 &  3.10 \\
SWIFT J1302.9$+$1620  & Mrk 783                   &       &   9.86 &  1.59 &    4.15 &  0.76 &    7.08 &  1.17 &    3.38 & 0.79 &    2.64 &  0.77 &    0.90 &  0.69 &    0.34 &  1.33 &    3.13 &  2.60 \\
SWIFT J1303.8$+$5345  & SBS 1301+540              &       &  14.30 &  1.36 &    5.92 &  0.64 &   11.20 &  0.95 &    7.03 & 0.66 &    4.65 &  0.64 &    2.49 &  0.57 &    2.87 &  1.06 &   -0.03 &  2.24 \\
SWIFT J1304.3$-$0532  & NGC 4941                  &       &   7.12 &  1.94 &    4.27 &  0.94 &    5.56 &  1.43 &    4.97 & 0.95 &    3.36 &  0.90 &    1.35 &  0.83 &    0.77 &  1.56 &   -2.56 &  3.18 \\
SWIFT J1304.3$-$1022  & NGC 4939                  &       &   7.79 &  2.15 &    4.65 &  0.96 &    7.47 &  1.44 &    4.17 & 0.97 &    5.06 &  0.96 &    1.49 &  0.87 &    2.95 &  1.55 &   -6.19 &  3.20 \\
SWIFT J1305.4$-$4928  & NGC 4945                  &       &  46.80 &  2.40 &   33.10 &  1.03 &   70.70 &  1.48 &   58.40 & 0.99 &   48.60 &  0.94 &   23.80 &  0.86 &   23.60 &  1.55 &    5.17 &  3.25 \\
SWIFT J1305.4$-$1034  & PKS 1302-102              &  0.03 &   8.65 &  2.17 &    2.51 &  0.96 &    2.30 &  1.44 &    3.25 & 0.97 &    1.31 &  0.96 &    2.66 &  0.87 &    0.27 &  1.55 &    0.00 &  3.19 \\
SWIFT J1306.4$-$4025A & ESO 323-077               &  0.21 &  15.70 &  2.49 &    7.15 &  1.06 &   13.10 &  1.49 &   10.20 & 1.03 &    2.62 &  1.01 &    0.96 &  0.88 &    1.87 &  1.62 &    1.57 &  3.22 \\
SWIFT J1306.4$-$4025B & ESO 323- G 081            &  1.68 &   4.12 &  2.49 &    2.89 &  1.06 &    4.43 &  1.49 &    1.60 & 1.03 &    3.15 &  1.01 &    1.26 &  0.89 &    3.96 &  1.62 &    0.00 &  3.22 \\
SWIFT J1309.2$+$1139  & NGC 4992                  &       &  18.40 &  1.65 &    7.30 &  0.79 &   13.50 &  1.20 &   12.10 & 0.80 &    9.43 &  0.79 &    3.97 &  0.70 &    2.17 &  1.38 &    2.48 &  2.71 \\
SWIFT J1310.9$-$5553  & IGR J13109-5552           &       &   8.33 &  2.41 &    2.96 &  1.05 &    6.87 &  1.43 &    4.90 & 0.97 &    5.94 &  0.91 &    3.97 &  0.86 &    2.39 &  1.56 &   -0.96 &  3.11 \\
SWIFT J1312.1$-$5631  & 2MASX J13103701-5626551   &       &   9.32 &  2.39 &    3.18 &  1.05 &    5.57 &  1.43 &    4.51 & 0.97 &    2.22 &  0.90 &    0.89 &  0.86 &    2.44 &  1.56 &   -2.85 &  3.08 \\
SWIFT J1310.7$+$0834  & 2MASX J13105723+0837387   &       &   3.70 &  1.70 &    2.62 &  0.81 &    5.07 &  1.23 &    0.72 & 0.83 &    2.21 &  0.82 &    1.58 &  0.73 &   -1.48 &  1.39 &   -2.85 &  2.83 \\
SWIFT J1313.1$-$1108  & II SZ 010                 &       &   7.66 &  2.23 &    2.54 &  0.98 &    8.17 &  1.46 &    2.60 & 0.97 &    1.40 &  0.95 &    1.76 &  0.87 &    1.42 &  1.57 &   -0.16 &  3.14 \\
SWIFT J1313.6$+$3650A & RX J1313.8+3653           &  0.07 &   4.22 &  1.44 &    1.36 &  0.66 &    1.49 &  1.02 &    0.90 & 0.64 &    2.05 &  0.69 &    0.12 &  0.61 &    0.02 &  1.10 &    1.09 &  2.18 \\
SWIFT J1313.6$+$3650B & NGC 5033                  &  0.08 &   4.68 &  1.44 &    1.00 &  0.66 &    1.43 &  1.02 &    1.37 & 0.64 &    0.38 &  0.69 &    1.13 &  0.61 &    0.00 &  1.10 &    3.21 &  2.19 \\
SWIFT J1315.8$+$4420  & UGC 08327 NED02           &       &  10.10 &  1.39 &    4.83 &  0.66 &    7.48 &  0.99 &    3.81 & 0.68 &    1.81 &  0.67 &    1.33 &  0.59 &   -0.63 &  1.06 &   -1.04 &  2.17 \\
SWIFT J1316.9$-$7155  & 2MASX J13165424-7155270   &       &   9.00 &  2.09 &    4.04 &  0.90 &    5.52 &  1.25 &    3.21 & 0.88 &    3.48 &  0.83 &    0.67 &  0.77 &   -0.95 &  1.32 &    2.17 &  2.86 \\
SWIFT J1318.6$-$6259  & IGR J13186-6257           &       &  13.40 &  2.13 &    6.46 &  1.00 &    7.15 &  1.37 &    4.34 & 0.94 &    1.94 &  0.88 &    1.14 &  0.82 &    1.59 &  1.48 &   -4.54 &  3.04 \\
SWIFT J1321.2$+$0859  & NGC 5100 NED02            &       &   4.24 &  1.72 &    2.00 &  0.83 &    6.06 &  1.25 &    1.98 & 0.82 &    3.26 &  0.81 &    1.37 &  0.73 &   -0.56 &  1.37 &   -0.72 &  2.83 \\
SWIFT J1322.2$-$1641  & MCG -03-34-064            &       &  14.40 &  2.44 &    9.05 &  1.02 &   11.10 &  1.52 &    7.79 & 1.01 &    3.39 &  0.98 &    1.50 &  0.92 &    0.30 &  1.67 &    1.96 &  3.21 \\
SWIFT J1325.4$-$4301  & Cen A                     &       & 601.00 &  2.47 &  245.00 &  1.07 &  399.00 &  1.52 &  277.00 & 1.05 &  228.00 &  0.99 &  118.00 &  0.88 &  123.00 &  1.60 &   54.40 &  3.27 \\
SWIFT J1326.9$-$6207  & 4U 1323-619               &       & 153.00 &  2.20 &   56.20 &  1.01 &   81.10 &  1.37 &   46.70 & 0.95 &   27.50 &  0.88 &    8.94 &  0.82 &    5.33 &  1.51 &   -1.66 &  3.00 \\
SWIFT J1328.1$-$2722  & ABELL 1736                &       &   5.47 &  2.57 &    2.09 &  1.06 &    4.28 &  1.55 &    2.63 & 1.06 &    3.29 &  1.01 &   -0.27 &  0.91 &   -2.42 &  1.70 &   -4.04 &  3.42 \\
SWIFT J1331.2$-$2524  & ESO 509- G 038            &       &   8.46 &  2.57 &    2.03 &  1.06 &    4.03 &  1.54 &    2.60 & 1.05 &    0.33 &  1.01 &    2.92 &  0.92 &    3.48 &  1.69 &    4.84 &  3.37 \\
SWIFT J1331.6$-$0504  & PKS 1329-049              &       &   4.80 &  2.12 &    0.94 &  0.94 &    2.25 &  1.43 &    3.27 & 0.95 &    2.76 &  0.93 &    1.48 &  0.82 &    5.50 &  1.55 &   -1.01 &  3.24 \\
SWIFT J1332.0$-$7754  & ESO 021- G 004            &       &   4.91 &  2.02 &    3.51 &  0.90 &    4.28 &  1.22 &    2.41 & 0.87 &    2.57 &  0.82 &    2.25 &  0.73 &    1.10 &  1.28 &    6.01 &  2.64 \\
SWIFT J1333.5$-$3401  & ESO 383-18                &       &  14.60 &  2.54 &    8.01 &  1.06 &    8.87 &  1.57 &    3.22 & 1.06 &    1.94 &  1.04 &    0.08 &  0.91 &    0.35 &  1.61 &   -7.23 &  3.28 \\
SWIFT J1334.8$-$2328  & ESO 509-IG 066            &       &   8.57 &  2.60 &    4.42 &  1.06 &    4.91 &  1.52 &    3.06 & 1.05 &    3.79 &  1.01 &    1.22 &  0.92 &    1.63 &  1.70 &   -2.88 &  3.40 \\
SWIFT J1336.0$+$0304  & NGC 5231                  &       &  10.60 &  1.99 &    2.87 &  0.85 &    2.65 &  1.32 &    3.82 & 0.87 &    1.85 &  0.86 &    2.05 &  0.78 &    2.46 &  1.44 &   -0.37 &  3.08 \\
SWIFT J1335.8$-$3416  & MCG -06-30-015            &       &  42.90 &  2.56 &   18.00 &  1.05 &   28.10 &  1.56 &   13.20 & 1.06 &    8.34 &  1.04 &    0.85 &  0.92 &    4.82 &  1.60 &    0.92 &  3.28 \\
SWIFT J1337.7$-$1253  & [HB89] 1334-127           &       &   9.02 &  2.45 &    2.50 &  1.03 &    2.66 &  1.53 &    3.20 & 1.00 &    0.22 &  0.99 &    0.32 &  0.91 &   -0.35 &  1.66 &    0.23 &  3.21 \\
SWIFT J1338.2$+$0433  & NGC 5252                  &       &  45.50 &  1.95 &   18.70 &  0.84 &   31.70 &  1.30 &   23.10 & 0.86 &   19.20 &  0.86 &   10.20 &  0.75 &    9.09 &  1.40 &    5.29 &  3.00 \\
SWIFT J1341.2$-$1439  & 2MASX J13411287-1438407   &       &  12.70 &  2.55 &    4.84 &  1.04 &    7.83 &  1.53 &    7.11 & 1.02 &    3.36 &  1.01 &    0.88 &  0.92 &   -0.79 &  1.70 &   -1.42 &  3.29 \\
SWIFT J1341.5$+$6742  & NGC 5283                  &       &   4.27 &  1.40 &    1.50 &  0.67 &    3.16 &  0.95 &    1.50 & 0.71 &    1.65 &  0.67 &    0.77 &  0.61 &    0.27 &  1.05 &    0.69 &  2.16 \\
SWIFT J1341.2$+$3023  & Mrk 268                   &       &   9.15 &  1.53 &    3.89 &  0.67 &    7.62 &  1.07 &    4.50 & 0.72 &    3.30 &  0.68 &    0.24 &  0.64 &    0.71 &  1.15 &    1.17 &  2.33 \\
SWIFT J1341.9$+$3537  & NGC 5273                  &       &   3.49 &  1.48 &    1.64 &  0.66 &    2.75 &  1.02 &    3.00 & 0.69 &    1.91 &  0.65 &    0.80 &  0.61 &    3.59 &  1.10 &   -2.02 &  2.26 \\
SWIFT J1344.7$+$1934  & CGCG 102-048              &       &   7.25 &  1.69 &    2.53 &  0.77 &    4.85 &  1.19 &    3.53 & 0.81 &    2.66 &  0.77 &    1.69 &  0.67 &    3.71 &  1.22 &    4.32 &  2.61 \\
SWIFT J1345.5$+$4139  & NGC 5290                  &       &   7.95 &  1.50 &    2.76 &  0.66 &    4.37 &  1.01 &    3.21 & 0.68 &    3.80 &  0.66 &    1.52 &  0.61 &    1.72 &  1.09 &    3.86 &  2.21 \\
SWIFT J1346.4$+$1924  & 2MASX J13462846+1922432   &       &   8.39 &  1.70 &    2.50 &  0.77 &    4.97 &  1.19 &    1.16 & 0.81 &    2.59 &  0.77 &    0.90 &  0.67 &   -1.04 &  1.23 &   -2.42 &  2.60 \\
SWIFT J1347.1$+$7325  & 2MASSi J1346085+732053    &       &   5.83 &  1.44 &    1.68 &  0.70 &    1.62 &  1.00 &    1.56 & 0.71 &    1.14 &  0.68 &    0.04 &  0.62 &   -0.03 &  1.09 &    0.57 &  2.24 \\
SWIFT J1347.5$-$3254  & ABELL 3571                &       &  25.60 &  2.68 &    6.39 &  1.05 &    5.77 &  1.52 &    1.49 & 1.04 &    0.53 &  1.08 &    0.71 &  0.93 &   -4.32 &  1.61 &   -0.37 &  3.37 \\
SWIFT J1347.4$-$6033  & 4U 1344-60                &       &  50.10 &  2.34 &   20.80 &  1.01 &   34.50 &  1.36 &   23.80 & 0.95 &   17.50 &  0.90 &    7.56 &  0.84 &    4.47 &  1.51 &    0.99 &  3.02 \\
SWIFT J1347.7$+$0212  & SWIFT J1347.7+0212        &       &   4.59 &  2.05 &    2.39 &  0.88 &    1.08 &  1.31 &    1.94 & 0.89 &    0.10 &  0.87 &    1.06 &  0.80 &   -0.57 &  1.47 &    0.07 &  3.13 \\
SWIFT J1349.3$-$3018  & IC 4329A                  &       & 140.00 &  2.74 &   60.60 &  1.06 &  101.00 &  1.51 &   63.80 & 1.02 &   44.70 &  1.06 &   18.60 &  0.92 &   14.80 &  1.68 &   -0.79 &  3.39 \\
SWIFT J1349.7$+$0209  & UM 614                    &       &   9.07 &  2.06 &    2.30 &  0.88 &    5.56 &  1.31 &    3.49 & 0.90 &    1.85 &  0.88 &    1.65 &  0.80 &    2.54 &  1.48 &   -0.03 &  3.16 \\
SWIFT J1351.5$-$1814  & 2MASX J13512953-1813468   &       &  13.00 &  2.74 &    3.17 &  1.08 &    5.42 &  1.54 &    4.95 & 1.07 &    2.40 &  1.01 &    1.26 &  0.92 &    0.63 &  1.73 &   -1.09 &  3.47 \\
SWIFT J1352.8$+$6917  & Mrk 279                   &       &  16.50 &  1.41 &    7.10 &  0.69 &   11.50 &  0.95 &    9.08 & 0.71 &    6.35 &  0.67 &    2.72 &  0.61 &    2.55 &  1.05 &   -2.40 &  2.18 \\
SWIFT J1353.7$-$1122  & 2MASX J13532820-1123055   &       &   6.20 &  2.48 &    0.97 &  1.05 &    3.58 &  1.51 &    5.17 & 1.04 &    1.32 &  1.01 &    0.46 &  0.92 &    3.23 &  1.65 &    0.56 &  3.38 \\
SWIFT J1354.1$-$3748  & TOLOLO 00113              &       &  11.70 &  2.66 &    2.71 &  1.06 &    7.04 &  1.53 &    5.06 & 1.07 &    5.23 &  1.01 &   -0.68 &  0.91 &    2.63 &  1.65 &   -2.51 &  3.29 \\
SWIFT J1354.5$+$1326  & 2MASX J13542913+1328068   &       &   4.92 &  1.78 &    2.01 &  0.80 &    3.81 &  1.21 &    1.66 & 0.82 &    1.92 &  0.79 &    0.32 &  0.69 &    0.78 &  1.33 &    4.69 &  2.79 \\
SWIFT J1355.6$+$3524  & 2MASX J13553383+3520573   &       &   4.96 &  1.47 &    2.41 &  0.68 &    4.10 &  1.03 &    1.65 & 0.72 &   -0.11 &  0.65 &    0.77 &  0.62 &    1.37 &  1.09 &   -2.13 &  2.33 \\
SWIFT J1356.1$+$3832  & Mrk 464                   &       &   9.19 &  1.50 &    4.22 &  0.68 &    6.92 &  1.00 &    4.78 & 0.70 &    3.51 &  0.65 &    1.50 &  0.61 &    0.70 &  1.07 &    1.67 &  2.30 \\
SWIFT J1355.9$+$1822  & Mrk 463                   &       &   3.65 &  1.74 &    2.14 &  0.78 &    5.17 &  1.18 &    3.24 & 0.82 &    1.32 &  0.79 &    0.36 &  0.68 &   -0.17 &  1.25 &   -5.46 &  2.62 \\
SWIFT J1356.6$-$1932  & ESO 578- G 009            &       &  11.60 &  2.84 &    4.57 &  1.09 &    2.53 &  1.53 &    5.43 & 1.10 &    3.02 &  1.02 &    0.60 &  0.93 &   -0.76 &  1.72 &    1.21 &  3.52 \\
SWIFT J1400.9$-$6324  & IGR J14003-6326           &       &  16.80 &  2.33 &    4.08 &  1.03 &    7.59 &  1.40 &    4.32 & 0.95 &    1.39 &  0.89 &    1.81 &  0.84 &    1.83 &  1.47 &   -0.51 &  2.99 \\
SWIFT J1403.6$-$6146  & [CG2001] G311.45-0.13     &       &   7.02 &  2.37 &    2.44 &  1.01 &    5.33 &  1.39 &    4.50 & 0.95 &    2.79 &  0.90 &    0.30 &  0.85 &    3.85 &  1.50 &    5.00 &  3.10 \\
SWIFT J1408.1$-$3024  & 2MASX J14080674-3023537   &       &   8.97 &  2.83 &    4.17 &  1.08 &    8.57 &  1.58 &    3.39 & 1.05 &    2.02 &  1.07 &    1.17 &  0.92 &   -0.34 &  1.64 &    2.22 &  3.52 \\
SWIFT J1408.2$-$6113  & SWIFT J1408.2-6113        &       &   7.40 &  2.41 &    3.79 &  1.01 &    4.55 &  1.39 &    0.79 & 0.95 &    0.10 &  0.91 &    0.95 &  0.85 &   -2.12 &  1.50 &   -2.64 &  3.13 \\
SWIFT J1409.2$-$4515  & V834 Cen                  &       &  14.60 &  2.72 &    3.91 &  1.06 &    2.08 &  1.46 &    1.54 & 1.03 &    1.05 &  0.96 &   -0.28 &  0.92 &   -2.24 &  1.64 &    3.19 &  3.36 \\
SWIFT J1410.9$-$4229  & 2MASX J14104482-4228325   &       &  10.50 &  2.76 &    3.78 &  1.06 &    5.27 &  1.49 &    1.64 & 1.06 &    1.73 &  0.97 &    1.39 &  0.93 &   -0.11 &  1.65 &   -0.39 &  3.40 \\
SWIFT J1412.9$-$6522  & Circinus Galaxy           &       & 110.00 &  2.37 &   61.50 &  1.02 &  113.00 &  1.42 &   67.80 & 0.94 &   35.20 &  0.88 &   10.80 &  0.81 &    9.66 &  1.43 &    1.64 &  2.96 \\
SWIFT J1413.2$-$0312  & NGC 5506                  &       & 113.00 &  2.51 &   52.50 &  0.97 &   90.30 &  1.42 &   55.10 & 1.01 &   34.80 &  0.92 &   13.50 &  0.85 &   10.50 &  1.62 &    1.33 &  3.20 \\
SWIFT J1416.9$-$1158  & 2MASX J14165001-1158577   &       &   8.16 &  2.84 &    5.91 &  1.07 &    7.84 &  1.58 &    3.41 & 1.10 &    3.18 &  1.04 &    0.11 &  0.93 &   -1.01 &  1.71 &    4.83 &  3.46 \\
SWIFT J1416.9$-$4640  & IGR J14175-4641           &       &  10.10 &  2.76 &    4.21 &  1.07 &    7.59 &  1.45 &    5.28 & 1.03 &    2.92 &  0.98 &    2.03 &  0.91 &    0.63 &  1.60 &   -0.69 &  3.36 \\
SWIFT J1417.7$+$6143  & 2MASX J14174289+6141523   &       &   3.25 &  1.40 &    2.25 &  0.64 &    2.33 &  0.98 &    1.73 & 0.69 &    1.03 &  0.65 &    0.09 &  0.58 &    0.81 &  1.06 &   -2.09 &  2.24 \\
SWIFT J1417.7$+$2539  & [HB89] 1415+259           &       &   6.59 &  1.68 &    2.57 &  0.72 &    3.46 &  1.13 &    0.91 & 0.75 &    1.63 &  0.71 &   -0.25 &  0.65 &    0.35 &  1.19 &   -3.66 &  2.48 \\
SWIFT J1417.9$+$2507  & NGC 5548                  &       &  33.40 &  1.69 &   14.10 &  0.72 &   23.40 &  1.13 &   16.30 & 0.75 &   12.30 &  0.72 &    6.51 &  0.65 &    6.14 &  1.19 &    9.43 &  2.49 \\
SWIFT J1418.8$-$6055  & Rabbit                    &  0.28 &   5.70 &  2.46 &    2.14 &  1.01 &    5.48 &  1.41 &    0.52 & 0.95 &    1.69 &  0.91 &    1.49 &  0.85 &    0.00 &  1.51 &    2.97 &  3.17 \\
SWIFT J1419.0$-$2639  & ESO 511-G030              &       &  21.50 &  3.03 &    7.48 &  1.18 &   12.90 &  1.64 &   10.20 & 1.10 &    5.00 &  1.07 &    2.55 &  0.93 &    4.11 &  1.67 &   -2.37 &  3.55 \\
SWIFT J1419.8$-$6047  & PSR J1420-6048            &  0.24 &   6.42 &  2.48 &    3.06 &  1.01 &    3.99 &  1.41 &    1.77 & 0.95 &    0.61 &  0.91 &    1.89 &  0.85 &    1.11 &  1.52 &    0.00 &  3.18 \\
SWIFT J1421.2$-$6242  & 4U 1416-62                &       &  46.00 &  2.43 &   20.80 &  1.03 &   30.50 &  1.40 &   14.30 & 0.95 &    5.58 &  0.89 &    1.56 &  0.84 &   -1.94 &  1.48 &   -0.59 &  3.07 \\
SWIFT J1421.4$+$4747  & SBS 1419+480              &       &  12.00 &  1.44 &    2.83 &  0.64 &    5.90 &  0.99 &    3.96 & 0.67 &    3.17 &  0.66 &    1.32 &  0.59 &    1.57 &  1.08 &    1.87 &  2.15 \\
SWIFT J1424.2$+$2435  & NGC 5610                  &       &   8.27 &  1.70 &    3.94 &  0.72 &    5.72 &  1.15 &    4.85 & 0.74 &    3.35 &  0.72 &    0.29 &  0.66 &    1.92 &  1.20 &   -3.60 &  2.54 \\
SWIFT J1424.8$-$6122  & SWIFT J142507.92-611858.2 &       &   7.61 &  2.48 &    5.45 &  1.02 &    3.56 &  1.41 &    1.91 & 0.95 &    1.58 &  0.90 &    1.01 &  0.85 &   -0.76 &  1.51 &    2.10 &  3.18 \\
SWIFT J1426.1$+$3747  & ABELL 1914                &       &  12.40 &  1.47 &    3.00 &  0.69 &    1.05 &  1.06 &   -0.35 & 0.70 &   -0.69 &  0.69 &   -0.05 &  0.63 &   -0.38 &  1.11 &    0.32 &  2.32 \\
SWIFT J1427.5$+$1949  & Mrk 813                   &       &   4.72 &  1.82 &    3.72 &  0.76 &    3.84 &  1.20 &    2.84 & 0.80 &    2.78 &  0.76 &   -0.07 &  0.69 &    1.40 &  1.24 &   -3.12 &  2.65 \\
SWIFT J1428.7$+$4234  & 1ES 1426+428              &       &  18.20 &  1.50 &    6.97 &  0.65 &    8.13 &  1.03 &    4.40 & 0.71 &    2.57 &  0.69 &    1.83 &  0.62 &    1.05 &  1.10 &    2.51 &  2.23 \\
SWIFT J1429.2$+$0118  & Mrk 1383                  &       &  11.10 &  2.45 &    4.10 &  0.98 &    5.13 &  1.42 &    3.54 & 0.96 &    3.27 &  0.93 &    0.77 &  0.82 &    2.33 &  1.48 &    0.51 &  3.09 \\
SWIFT J1430.2$-$6712  & 1RXS J142959.9-671447     &       &   6.64 &  2.38 &    3.24 &  1.01 &    5.86 &  1.41 &    2.60 & 0.93 &    1.34 &  0.87 &    1.13 &  0.79 &    0.11 &  1.43 &    1.53 &  2.93 \\
SWIFT J1431.2$+$2816  & Mrk 684                   &       &   5.60 &  1.60 &    1.07 &  0.72 &    2.33 &  1.15 &    2.16 & 0.72 &    1.78 &  0.71 &    0.73 &  0.65 &    1.56 &  1.18 &    4.09 &  2.54 \\
SWIFT J1432.8$-$4412  & NGC 5643                  &       &   4.91 &  2.87 &    3.02 &  1.08 &    4.83 &  1.47 &    3.06 & 1.07 &    3.91 &  1.00 &    1.39 &  0.92 &    0.03 &  1.61 &    1.88 &  3.46 \\
SWIFT J1433.3$-$6116  & IGR J14331-6112           &       &   9.79 &  2.53 &    3.13 &  1.02 &    7.48 &  1.41 &    2.17 & 0.96 &    1.00 &  0.90 &    1.77 &  0.85 &   -2.68 &  1.52 &   -3.24 &  3.22 \\
SWIFT J1433.9$+$0528  & NGC 5674                  &       &   9.27 &  2.32 &    2.53 &  0.94 &    5.33 &  1.34 &    3.83 & 0.92 &    2.37 &  0.90 &    1.01 &  0.82 &    1.22 &  1.45 &   -0.60 &  2.95 \\
SWIFT J1434.9$+$4837  & NGC 5683                  &       &   6.40 &  1.44 &    3.27 &  0.65 &    4.09 &  1.00 &    3.15 & 0.68 &    1.23 &  0.67 &    1.54 &  0.59 &   -1.09 &  1.10 &   -0.22 &  2.15 \\
SWIFT J1436.4$+$5846  & Mrk 817                   &       &  11.50 &  1.38 &    5.31 &  0.67 &    9.25 &  0.96 &    6.45 & 0.70 &    4.20 &  0.66 &    1.07 &  0.58 &    0.39 &  1.06 &   -2.30 &  2.27 \\
SWIFT J1436.8$-$1615  & 2MASX J14364961-1613410   &       &   4.06 &  3.18 &    4.17 &  1.16 &    4.49 &  1.63 &    3.96 & 1.11 &    2.77 &  1.08 &    1.34 &  0.98 &    2.85 &  1.87 &    0.70 &  3.54 \\
SWIFT J1439.2$+$1417  & 2MASX J14391186+1415215   &       &   6.30 &  2.02 &    2.39 &  0.83 &    4.93 &  1.21 &    1.19 & 0.85 &    2.17 &  0.84 &    1.46 &  0.73 &    4.33 &  1.36 &    5.12 &  2.82 \\
SWIFT J1441.4$+$5341  & Mrk 477                   &       &   7.21 &  1.40 &    2.18 &  0.67 &    4.07 &  0.95 &    2.76 & 0.68 &    3.07 &  0.65 &    1.38 &  0.58 &   -1.16 &  1.13 &    1.28 &  2.19 \\
SWIFT J1442.5$-$1715  & NGC 5728                  &       &  31.90 &  3.33 &   13.30 &  1.18 &   25.80 &  1.64 &   16.90 & 1.15 &   16.20 &  1.09 &    6.80 &  0.98 &    5.17 &  1.91 &    8.46 &  3.58 \\
SWIFT J1445.6$+$2702  & CGCG 164-019              &       &   0.73 &  1.62 &    1.49 &  0.72 &    5.39 &  1.17 &    1.89 & 0.77 &    2.34 &  0.72 &    1.73 &  0.67 &    0.26 &  1.21 &    0.19 &  2.60 \\
SWIFT J1446.7$-$6416  & IGR J14471-6414           &       &   2.55 &  2.58 &    2.09 &  1.03 &    3.86 &  1.44 &    4.33 & 0.96 &    2.49 &  0.89 &    0.02 &  0.82 &    1.08 &  1.43 &    1.22 &  3.01 \\
SWIFT J1447.0$-$5814  & SWIFT J144719.3-581616    &       &   5.54 &  2.67 &    3.51 &  1.02 &    5.00 &  1.40 &    1.23 & 0.98 &    1.17 &  0.94 &    2.19 &  0.85 &   -1.19 &  1.53 &   -0.57 &  3.21 \\
SWIFT J1448.4$-$5945  & SWIFT J1448.4-5945        &       &  20.20 &  2.68 &    6.91 &  1.02 &    7.05 &  1.40 &   -0.22 & 0.97 &    1.89 &  0.93 &    0.76 &  0.85 &   -1.84 &  1.51 &    3.12 &  3.20 \\
SWIFT J1448.7$-$4009  & IGR 14488-4008            &       &   5.87 &  3.08 &    3.94 &  1.18 &    4.83 &  1.50 &    4.08 & 1.12 &    1.34 &  1.04 &   -0.27 &  0.93 &    0.52 &  1.66 &   -3.57 &  3.42 \\
SWIFT J1449.5$+$8602  & 2MASX J14545815+8554589   &       &   4.10 &  1.54 &    0.58 &  0.71 &    2.18 &  1.04 &    2.04 & 0.75 &    1.41 &  0.72 &    1.64 &  0.64 &   -1.48 &  1.15 &    2.41 &  2.34 \\
SWIFT J1451.0$-$5540A & WKK 4374                  &  0.04 &  20.10 &  2.70 &    6.78 &  1.01 &   12.00 &  1.42 &    6.80 & 0.97 &    8.28 &  0.96 &    3.83 &  0.85 &    1.38 &  1.58 &    0.13 &  3.25 \\
SWIFT J1451.0$-$5540B & 2MFGC 12018               &  0.09 &  13.10 &  2.68 &    4.29 &  1.01 &    6.81 &  1.42 &    5.25 & 0.97 &    5.46 &  0.96 &    1.63 &  0.86 &    0.89 &  1.58 &    6.27 &  3.25 \\
SWIFT J1453.3$+$2558  & 2MASX J14530794+2554327   &       &   9.45 &  1.69 &    4.16 &  0.74 &    6.25 &  1.17 &    5.47 & 0.79 &    4.32 &  0.73 &    0.97 &  0.68 &    2.56 &  1.24 &    1.14 &  2.64 \\
SWIFT J1453.4$-$5524  & 1RXS J145341.1-552146     &       &  17.10 &  2.72 &    6.36 &  1.01 &    8.83 &  1.42 &    4.09 & 0.97 &    0.43 &  0.96 &   -0.92 &  0.85 &   -1.81 &  1.59 &   -1.92 &  3.25 \\
SWIFT J1454.9$-$5133  & WKK 4438                  &       &  12.10 &  2.79 &    6.26 &  1.03 &    6.06 &  1.45 &    5.60 & 1.02 &    3.68 &  0.99 &   -0.66 &  0.86 &    3.67 &  1.61 &   -0.07 &  3.34 \\
SWIFT J1457.8$-$4308  & IC 4518A                  &       &  17.60 &  3.03 &    7.09 &  1.13 &   11.70 &  1.43 &    6.03 & 1.09 &    4.55 &  1.03 &    0.39 &  0.89 &   -0.34 &  1.64 &    0.33 &  3.40 \\
SWIFT J1458.9$+$7143  & 3C 309.1                  &       &   2.33 &  1.46 &    1.64 &  0.70 &    2.72 &  1.02 &    1.34 & 0.71 &    2.40 &  0.68 &    0.38 &  0.62 &    0.07 &  1.09 &    2.06 &  2.25 \\
SWIFT J1504.2$+$1025  & Mrk 841                   &       &  21.10 &  2.27 &    8.53 &  0.95 &   11.40 &  1.34 &    6.03 & 0.90 &    6.47 &  0.93 &    2.98 &  0.80 &    2.57 &  1.53 &    4.31 &  2.91 \\
SWIFT J1506.7$+$0353A & Mrk 1392                  &  0.15 &   3.43 &  2.69 &    2.74 &  1.04 &    6.82 &  1.50 &    5.27 & 0.99 &    1.67 &  0.98 &    1.94 &  0.86 &    0.71 &  1.61 &    0.00 &  3.35 \\
SWIFT J1506.7$+$0353B & 2MASX J15064412+0351444   &  0.17 &  11.70 &  2.68 &    2.62 &  1.04 &    1.18 &  1.50 &    2.21 & 0.99 &    4.37 &  0.98 &    1.70 &  0.86 &    0.00 &  1.61 &    1.13 &  3.35 \\
SWIFT J1508.6$-$4953  & PMN J1508-4953            &       &   8.61 &  2.90 &    2.77 &  1.06 &    4.81 &  1.44 &    5.37 & 1.02 &    5.01 &  1.00 &    1.96 &  0.88 &    4.11 &  1.62 &    8.67 &  3.30 \\
SWIFT J1508.8$-$0013  & Mrk 1393                  &       &   4.79 &  2.97 &    3.86 &  1.09 &    4.48 &  1.55 &    5.52 & 1.05 &    1.88 &  1.01 &    1.70 &  0.92 &    2.15 &  1.65 &    3.26 &  3.50 \\
SWIFT J1509.4$-$6649  & IGR J15094-6649           &       &  24.70 &  2.51 &    9.58 &  1.02 &   11.20 &  1.37 &    5.93 & 0.94 &    1.46 &  0.88 &    1.63 &  0.81 &   -1.99 &  1.44 &   -1.54 &  2.93 \\
SWIFT J1510.9$+$0547  & ABELL 2029                &       &  23.10 &  2.58 &    6.89 &  1.02 &    5.62 &  1.46 &    2.54 & 0.97 &   -0.32 &  0.97 &    0.93 &  0.86 &    0.95 &  1.63 &   -7.91 &  3.25 \\
SWIFT J1512.0$-$2119  & 2MASX J15115979-2119015   &       &   7.99 &  3.72 &    5.55 &  1.26 &   12.50 &  1.69 &    6.58 & 1.17 &    3.94 &  1.13 &    1.33 &  1.01 &    5.71 &  1.81 &    2.02 &  3.62 \\
SWIFT J1512.2$-$1053A & NVSS J151148-105023       &  0.46 &  10.80 &  3.61 &    0.64 &  1.27 &    0.00 &  1.79 &    0.63 & 1.15 &    1.24 &  1.14 &    0.00 &  1.02 &    3.06 &  1.75 &    0.57 &  3.69 \\
SWIFT J1512.2$-$1053B & 2MASX J15120505-1046356   &  1.33 &   2.46 &  3.62 &    0.00 &  1.27 &    4.75 &  1.79 &    3.07 & 1.15 &    0.00 &  1.14 &    0.66 &  1.02 &    0.00 &  1.75 &    0.00 &  3.69 \\
SWIFT J1512.8$-$0906  & PKS 1510-08               &       &  17.90 &  3.62 &    8.45 &  1.23 &   12.10 &  1.75 &   11.20 & 1.13 &   12.40 &  1.14 &    7.59 &  1.02 &    7.32 &  1.73 &    4.75 &  3.62 \\
SWIFT J1513.8$-$5910  & PSR B1509-58              &       & 112.00 &  2.75 &   43.70 &  1.04 &   68.70 &  1.38 &   49.50 & 0.96 &   41.00 &  0.93 &   22.10 &  0.82 &   26.70 &  1.53 &   12.00 &  3.08 \\
SWIFT J1513.8$-$8125  & 2MASX J15144217-8123377   &       &  11.50 &  2.00 &    5.34 &  0.90 &    7.79 &  1.27 &    6.90 & 0.85 &    4.56 &  0.81 &    2.81 &  0.69 &    1.24 &  1.23 &    2.32 &  2.58 \\
SWIFT J1515.0$+$4205  & NGC 5899                  &       &   8.40 &  1.58 &    3.83 &  0.73 &    5.97 &  1.06 &    4.61 & 0.71 &    3.52 &  0.73 &    1.19 &  0.62 &    1.00 &  1.19 &   -2.63 &  2.34 \\
SWIFT J1519.6$+$6538  & CGCG 319-007              &       &   6.63 &  1.45 &    2.59 &  0.66 &    2.84 &  1.00 &    3.09 & 0.71 &    1.92 &  0.68 &    1.58 &  0.59 &    0.09 &  1.07 &    4.09 &  2.21 \\
SWIFT J1521.0$-$5711  & Cir X-1                   &       & 163.00 &  2.78 &   25.70 &  1.04 &   17.70 &  1.40 &    5.75 & 0.96 &    1.80 &  0.94 &    1.08 &  0.82 &    2.56 &  1.54 &    6.15 &  3.09 \\
SWIFT J1521.8$+$0334  & 2MASS J15213967+0337292   &       &   7.40 &  2.95 &    2.52 &  1.09 &    7.46 &  1.56 &    2.25 & 1.04 &    2.59 &  0.97 &    0.79 &  0.92 &    2.41 &  1.68 &   -3.07 &  3.46 \\
SWIFT J1523.5$+$6340  & 4C +63.22                 &       &   3.03 &  1.42 &    2.37 &  0.67 &    4.20 &  0.99 &    2.05 & 0.71 &    0.57 &  0.68 &    0.60 &  0.60 &   -0.28 &  1.07 &   -1.86 &  2.25 \\
SWIFT J1530.0$-$1300  & 2MASX J15295830-1300397   &       &  10.70 &  3.98 &    3.17 &  1.32 &    5.69 &  1.84 &    3.27 & 1.19 &    2.71 &  1.13 &    0.68 &  1.03 &    0.56 &  1.83 &    0.61 &  3.69 \\
SWIFT J1533.2$-$0836  & MCG -01-40-001            &       &  16.70 &  4.04 &    7.10 &  1.32 &    9.96 &  1.75 &    8.05 & 1.17 &    5.07 &  1.14 &    2.27 &  1.01 &    0.16 &  1.77 &    1.54 &  3.58 \\
SWIFT J1535.8$-$5749  & 1RXS J153552.8-575055     &       &   9.93 &  2.83 &    4.72 &  1.03 &    6.30 &  1.39 &    3.89 & 0.96 &    4.15 &  0.94 &    3.18 &  0.84 &   -0.72 &  1.55 &    4.68 &  3.03 \\
SWIFT J1535.9$+$5751  & Mrk 290                   &       &  11.80 &  1.50 &    4.88 &  0.70 &    7.40 &  1.00 &    5.28 & 0.68 &    4.09 &  0.69 &    1.19 &  0.61 &    0.59 &  1.13 &    0.04 &  2.28 \\
SWIFT J1539.2$-$6227  & SWIFT J1539.2-6227        &       &  23.00 &  2.67 &    6.79 &  1.03 &    9.31 &  1.37 &    6.86 & 0.94 &    5.35 &  0.93 &    3.67 &  0.85 &    4.31 &  1.51 &   -1.00 &  2.98 \\
SWIFT J1542.0$-$1410  & 2MASX J15422399-1411055   &       &  12.70 &  4.26 &    5.57 &  1.32 &    5.31 &  1.77 &    1.15 & 1.21 &    2.45 &  1.14 &    2.67 &  1.03 &   -0.41 &  1.82 &   -1.34 &  3.72 \\
SWIFT J1542.6$-$5222  & H 1538-522                &       & 445.00 &  3.01 &  119.00 &  1.07 &  172.00 &  1.42 &   50.20 & 1.02 &    8.40 &  0.97 &    0.31 &  0.88 &   -2.36 &  1.59 &   -2.54 &  3.31 \\
SWIFT J1546.3$+$6928  & 2MASX J15462424+6929102   &       &   4.83 &  1.52 &    2.61 &  0.71 &    4.10 &  1.01 &    2.63 & 0.73 &    1.81 &  0.69 &    1.40 &  0.62 &    1.78 &  1.08 &    2.60 &  2.27 \\
SWIFT J1547.5$+$2050  & 3C 323.1                  &       &   7.88 &  2.16 &    2.96 &  0.89 &    3.03 &  1.27 &    3.05 & 0.86 &   -0.17 &  0.87 &   -0.95 &  0.74 &   -0.50 &  1.39 &   -5.03 &  2.87 \\
SWIFT J1548.1$-$6406  & SWIFT J1548.1-6406        &       &   6.10 &  2.64 &   -0.61 &  1.02 &    6.21 &  1.37 &    2.90 & 0.94 &    1.02 &  0.92 &    2.01 &  0.83 &    0.56 &  1.50 &    2.55 &  2.98 \\
SWIFT J1547.9$-$6232  & 4U 1543-62                &       & 136.00 &  2.67 &   26.80 &  1.03 &   22.20 &  1.38 &    6.12 & 0.94 &    0.95 &  0.92 &    0.28 &  0.85 &    0.64 &  1.52 &    0.60 &  2.98 \\
SWIFT J1548.0$-$4529  & NY Lup                    &       &  56.80 &  3.18 &   25.30 &  1.13 &   36.50 &  1.56 &   21.40 & 1.03 &   11.40 &  1.01 &    3.51 &  0.89 &    3.96 &  1.57 &    3.94 &  3.41 \\
SWIFT J1548.5$-$1344  & NGC 5995                  &       &  21.20 &  4.40 &    6.88 &  1.32 &   15.10 &  1.75 &    9.57 & 1.21 &    9.02 &  1.13 &    1.25 &  1.03 &    0.35 &  1.81 &   -0.26 &  3.72 \\
SWIFT J1550.8$-$5419  & PSR J1550-5418            &       &  20.50 &  2.99 &    7.58 &  1.07 &   14.60 &  1.43 &    9.71 & 1.00 &   12.20 &  0.93 &    6.75 &  0.87 &   10.30 &  1.60 &   14.10 &  3.22 \\
SWIFT J1553.6$+$2347  & 4C +23.42                 &       &   6.19 &  2.10 &    4.46 &  0.86 &    2.99 &  1.23 &    1.56 & 0.84 &    1.46 &  0.82 &    1.46 &  0.73 &    0.28 &  1.37 &   -0.75 &  2.81 \\
SWIFT J1553.6$+$2606  & SDSS J155334.73+261441.4  &       &   2.06 &  1.95 &    2.80 &  0.84 &    4.04 &  1.22 &    2.31 & 0.83 &    0.90 &  0.81 &    1.35 &  0.72 &   -0.85 &  1.33 &    0.75 &  2.78 \\
SWIFT J1557.8$-$7913  & PKS 1549-79               &       &  10.80 &  2.10 &    4.62 &  0.93 &    5.15 &  1.27 &    3.76 & 0.84 &    1.12 &  0.81 &    0.62 &  0.73 &    2.66 &  1.26 &    4.75 &  2.61 \\
SWIFT J1557.8$-$5425  & H 1553-542                &       &  39.10 &  2.99 &   12.60 &  1.07 &    9.41 &  1.44 &    2.25 & 1.01 &   -0.03 &  0.93 &   -0.43 &  0.87 &   -3.28 &  1.59 &   -3.15 &  3.21 \\
SWIFT J1558.4$+$2718  & ABELL 2142                &       &  29.20 &  1.95 &    7.03 &  0.85 &    7.84 &  1.24 &    2.78 & 0.83 &    1.12 &  0.82 &    0.85 &  0.71 &    0.72 &  1.33 &   -3.53 &  2.78 \\
SWIFT J1559.6$+$2554  & T CrB                     &       &  47.40 &  2.00 &   20.10 &  0.86 &   27.20 &  1.24 &   14.40 & 0.84 &    7.11 &  0.82 &    1.54 &  0.72 &    2.23 &  1.34 &    0.73 &  2.78 \\
SWIFT J1600.9$-$6044  & 1H 1556-605               &       &  49.90 &  2.75 &    7.00 &  1.04 &    2.21 &  1.40 &    0.31 & 0.96 &    0.03 &  0.91 &   -0.47 &  0.85 &   -3.19 &  1.54 &   -0.40 &  3.00 \\
SWIFT J1605.9$-$7250  & 2MASX J16052330-7253565   &       &  15.20 &  2.37 &    5.83 &  0.94 &    8.80 &  1.30 &    5.90 & 0.90 &    3.90 &  0.82 &    0.53 &  0.78 &    3.03 &  1.39 &    0.67 &  2.81 \\
SWIFT J1607.2$+$4834  & 2MASX J16071388+4833266   &       &   1.54 &  1.55 &    1.34 &  0.72 &    5.64 &  1.13 &    1.21 & 0.74 &    1.05 &  0.70 &    2.49 &  0.64 &    1.96 &  1.18 &    1.40 &  2.40 \\
SWIFT J1607.4$+$8502  & LEDA 100168               &       &   5.28 &  1.56 &    1.94 &  0.72 &    2.31 &  1.05 &    2.75 & 0.76 &    2.80 &  0.72 &    0.84 &  0.65 &    0.88 &  1.15 &    1.99 &  2.34 \\
SWIFT J1613.2$-$6043  & WKK 6092                  &       &  20.30 &  2.77 &    5.84 &  1.04 &   11.30 &  1.42 &    5.70 & 0.98 &    6.06 &  0.92 &    2.22 &  0.85 &    1.58 &  1.53 &    3.27 &  3.02 \\
SWIFT J1612.9$-$5227  & 4U 1608-522               &       & 525.00 &  3.09 &  182.00 &  1.11 &  268.00 &  1.47 &  162.00 & 1.02 &  107.00 &  0.94 &   42.30 &  0.88 &   32.90 &  1.57 &    8.84 &  3.27 \\
SWIFT J1614.0$+$6544  & Mrk 876                   &       &   7.33 &  1.53 &    3.36 &  0.73 &    3.32 &  1.03 &    2.37 & 0.73 &    2.17 &  0.72 &    1.16 &  0.63 &    0.39 &  1.14 &    2.09 &  2.34 \\
SWIFT J1617.5$-$4958  & 1RXS J161637.2-495847     &       &  19.80 &  3.16 &    6.44 &  1.16 &   10.50 &  1.51 &    3.66 & 1.03 &    2.11 &  0.96 &   -0.25 &  0.91 &    1.98 &  1.56 &    5.10 &  3.36 \\
SWIFT J1617.4$-$5056  & PSR J1617-5055            &       &   8.44 &  3.14 &    2.99 &  1.14 &    6.14 &  1.50 &    3.07 & 1.02 &    3.79 &  0.95 &    2.29 &  0.90 &    4.14 &  1.56 &    1.92 &  3.34 \\
SWIFT J1617.8$+$3223  & 3C 332                    &       &   7.66 &  1.98 &    3.71 &  0.85 &    7.10 &  1.25 &    4.44 & 0.80 &    3.96 &  0.83 &    0.99 &  0.71 &    3.92 &  1.25 &    2.95 &  2.62 \\
SWIFT J1618.7$-$5930  & WKK 6471                  &       &   6.15 &  2.86 &    2.93 &  1.05 &    4.89 &  1.43 &    4.89 & 1.00 &    3.26 &  0.93 &    1.91 &  0.85 &    2.81 &  1.54 &   -4.89 &  3.08 \\
SWIFT J1619.2$-$4945  & 2MASS J16193220-4944305   &       &  23.80 &  3.17 &   10.20 &  1.15 &   14.00 &  1.51 &    6.26 & 1.03 &    1.91 &  0.95 &    0.38 &  0.90 &    0.13 &  1.56 &   -1.43 &  3.35 \\
SWIFT J1619.4$-$2808  & 2MASS J16193334-2807397   &       &  18.60 &  3.85 &   11.60 &  1.24 &   15.10 &  1.60 &    7.71 & 1.13 &    1.10 &  1.08 &    1.55 &  0.95 &    1.34 &  1.67 &    0.63 &  3.46 \\
SWIFT J1621.2$+$8104  & CGCG 367-009              &       &   7.83 &  1.55 &    4.20 &  0.75 &    6.10 &  1.08 &    5.32 & 0.77 &    2.94 &  0.72 &    1.92 &  0.63 &    2.68 &  1.14 &    1.07 &  2.36 \\
SWIFT J1620.1$-$1539  & Sco X-1                   &       & 49900.00 &  5.55 &  7880.00 &  1.35 &  3820.00 &  1.63 &  260.00 & 1.16 &   55.10 &  1.10 &   17.00 &  0.98 &    8.19 &  1.75 &    7.33 &  3.62 \\
SWIFT J1620.9$-$5129  & CXOU J162046.2-513006     &       &  33.10 &  3.12 &   12.60 &  1.13 &   21.20 &  1.49 &   12.20 & 1.02 &    5.23 &  0.94 &    1.08 &  0.89 &    1.57 &  1.56 &    0.65 &  3.30 \\
SWIFT J1625.9$+$4349  & 87GB 162418.8+435342      &       &   6.54 &  1.65 &    3.61 &  0.77 &    2.36 &  1.19 &    3.03 & 0.76 &    2.48 &  0.75 &    0.83 &  0.69 &    0.38 &  1.26 &    1.09 &  2.39 \\
SWIFT J1626.5$-$2951  & PKS 1622-29               &       &   8.48 &  3.84 &    3.19 &  1.24 &    3.06 &  1.59 &    4.01 & 1.10 &    2.21 &  1.07 &    2.81 &  0.94 &    2.51 &  1.65 &   -2.08 &  3.42 \\
SWIFT J1626.9$-$5156  & SWIFT J1626.6-5156        &       &  40.30 &  3.12 &   10.70 &  1.13 &   11.80 &  1.49 &    2.22 & 1.03 &    1.17 &  0.94 &    0.05 &  0.89 &    4.06 &  1.57 &    1.23 &  3.26 \\
SWIFT J1626.7$+$8530  & VII Zw 653                &       &   6.97 &  1.56 &    2.17 &  0.71 &    3.10 &  1.06 &    2.22 & 0.76 &    2.18 &  0.72 &    1.87 &  0.65 &    0.56 &  1.15 &    0.85 &  2.35 \\
SWIFT J1628.1$+$5145  & Mrk 1498                  &       &  23.00 &  1.54 &    8.98 &  0.75 &   13.00 &  1.14 &   11.20 & 0.76 &    6.40 &  0.74 &    2.87 &  0.66 &    0.33 &  1.19 &    2.34 &  2.43 \\
SWIFT J1627.8$-$4913  & Big Dipper                &       & 254.00 &  3.25 &   34.70 &  1.14 &   10.00 &  1.54 &   -0.08 & 1.03 &   -0.15 &  0.95 &   -0.48 &  0.90 &    2.64 &  1.55 &   -1.33 &  3.30 \\
SWIFT J1628.4$-$4838  & IGR J16283-4838           &       &  17.80 &  3.28 &    7.34 &  1.14 &   11.00 &  1.55 &    5.50 & 1.03 &    1.80 &  0.95 &   -0.91 &  0.90 &   -1.72 &  1.55 &    4.34 &  3.29 \\
SWIFT J1628.9$-$5023  & IGR J16287-5021           &       &   9.58 &  3.19 &    6.16 &  1.14 &    4.20 &  1.52 &    0.94 & 1.03 &    0.02 &  0.95 &   -0.29 &  0.89 &    0.27 &  1.56 &    1.55 &  3.30 \\
SWIFT J1629.9$+$6722  & Mrk 885                   &       &   1.54 &  1.54 &    1.80 &  0.74 &    3.67 &  1.02 &    2.04 & 0.73 &    1.94 &  0.71 &    1.48 &  0.64 &    2.50 &  1.14 &   -1.02 &  2.35 \\
SWIFT J1630.5$+$3925  & 2MASX J16303265+3923031   &       &   3.83 &  1.79 &    2.05 &  0.82 &    2.88 &  1.19 &    3.55 & 0.78 &    2.54 &  0.78 &    0.99 &  0.72 &   -1.62 &  1.26 &    0.55 &  2.47 \\
SWIFT J1631.7$+$2353  & 2MASX J16311554+2352577   &       &   6.14 &  2.26 &    3.13 &  0.91 &    5.71 &  1.30 &    0.45 & 0.89 &    1.79 &  0.89 &    0.28 &  0.77 &    0.65 &  1.42 &    2.67 &  2.84 \\
SWIFT J1632.1$-$4849  & IGR J16318-4848           &       & 248.00 &  3.28 &  135.00 &  1.14 &  243.00 &  1.56 &  129.00 & 1.03 &   43.10 &  0.95 &    1.31 &  0.89 &   -1.05 &  1.55 &   -2.73 &  3.28 \\
SWIFT J1632.1$-$4753  & AX J1631.9-4752           &       & 301.00 &  3.32 &  126.00 &  1.13 &  185.00 &  1.56 &   71.60 & 1.03 &   15.40 &  0.96 &    3.48 &  0.89 &   -0.14 &  1.55 &    1.87 &  3.28 \\
SWIFT J1632.4$-$6729  & 4U 1626-67                &       & 530.00 &  2.49 &  226.00 &  0.98 &  238.00 &  1.36 &   37.40 & 0.94 &   10.10 &  0.90 &    1.60 &  0.79 &    2.01 &  1.49 &    2.07 &  2.83 \\
SWIFT J1633.8$-$4724A & 4U 1630-47                &  0.12 &  41.00 &  3.33 &   13.60 &  1.13 &   22.60 &  1.57 &   14.10 & 1.03 &   11.40 &  0.97 &    6.39 &  0.90 &    8.48 &  1.56 &    2.77 &  3.28 \\
SWIFT J1633.8$-$4724B & IGR J16328-4726           &  0.48 &  28.20 &  3.34 &    6.52 &  1.13 &   11.00 &  1.57 &    7.71 & 1.03 &    3.42 &  0.97 &    1.25 &  0.90 &    3.16 &  1.56 &    0.00 &  3.28 \\
SWIFT J1635.0$-$5804  & ESO 137- G 034            &       &  11.20 &  2.95 &    3.58 &  1.05 &    7.69 &  1.46 &    4.62 & 1.01 &    4.46 &  0.92 &    2.83 &  0.87 &    4.20 &  1.53 &    0.57 &  3.15 \\
SWIFT J1638.7$-$6420  & TrA Cluster               &       &  37.70 &  2.64 &   11.60 &  1.01 &   12.40 &  1.41 &    2.42 & 0.97 &    0.56 &  0.92 &    0.58 &  0.82 &    0.53 &  1.53 &    4.91 &  2.89 \\
SWIFT J1639.2$-$4641  & AX J1639.0-4642           &       & 101.00 &  3.34 &   41.60 &  1.12 &   40.50 &  1.58 &    8.40 & 1.03 &    0.02 &  0.97 &    0.92 &  0.90 &   -0.68 &  1.58 &    2.91 &  3.27 \\
SWIFT J1640.8$-$5343  & 4U 1636-536               &       & 560.00 &  3.01 &  137.00 &  1.11 &  144.00 &  1.51 &   58.40 & 1.05 &   30.40 &  0.95 &   10.50 &  0.86 &    8.28 &  1.56 &    2.40 &  3.28 \\
SWIFT J1641.9$-$4531  & IGR J16418-4532           &       &  33.30 &  3.38 &   21.90 &  1.13 &   38.50 &  1.60 &   13.90 & 1.03 &    1.45 &  0.98 &   -1.47 &  0.91 &    1.80 &  1.59 &    4.92 &  3.29 \\
SWIFT J1643.2$+$7036  & NGC 6232                  &       &   1.23 &  1.57 &    0.61 &  0.74 &    5.76 &  1.05 &    3.30 & 0.73 &    0.10 &  0.72 &    1.39 &  0.63 &    1.34 &  1.13 &    1.47 &  2.37 \\
SWIFT J1643.1$+$3951  & 3C 345                    &       &   4.98 &  1.86 &    2.37 &  0.83 &    4.34 &  1.20 &    3.93 & 0.78 &    2.76 &  0.78 &    2.36 &  0.73 &    4.39 &  1.29 &    3.77 &  2.52 \\
SWIFT J1645.7$-$4538  & GX 340+0                  &       & 2120.00 &  3.36 &  338.00 &  1.13 &  176.00 &  1.59 &   15.80 & 1.04 &    4.48 &  0.98 &    3.29 &  0.90 &    5.38 &  1.59 &   -2.90 &  3.25 \\
SWIFT J1647.9$-$4511A & 2MASS J16480656-4512068   &  0.03 &  53.40 &  3.37 &   28.30 &  1.12 &   37.40 &  1.59 &   18.50 & 1.04 &    6.38 &  0.98 &    2.34 &  0.89 &    0.00 &  1.59 &    4.63 &  3.25 \\
SWIFT J1647.9$-$4511B & IGR J16465-4507           &  0.62 &  15.90 &  3.38 &    0.00 &  1.13 &    9.14 &  1.60 &    1.95 & 1.04 &    0.00 &  0.98 &    2.07 &  0.90 &    0.00 &  1.59 &    3.17 &  3.26 \\
SWIFT J1648.0$-$3037  & 2MASX J16481523-3035037   &       &  21.90 &  3.84 &    9.09 &  1.20 &   13.80 &  1.57 &   10.20 & 1.06 &    6.71 &  1.00 &    3.40 &  0.93 &    3.96 &  1.68 &    3.66 &  3.36 \\
SWIFT J1649.3$-$4351  & 2MASS J16492695-4349090   &       &  42.20 &  3.38 &   15.50 &  1.13 &   20.70 &  1.62 &   10.40 & 1.04 &    6.57 &  0.98 &    1.88 &  0.89 &   -0.16 &  1.60 &   -4.21 &  3.29 \\
SWIFT J1649.9$-$3307  & IGR J16500-3307           &       &  17.20 &  3.78 &    8.73 &  1.20 &   11.50 &  1.54 &    5.39 & 1.05 &    2.76 &  0.99 &    0.51 &  0.90 &    1.42 &  1.70 &   -5.05 &  3.35 \\
SWIFT J1650.5$+$0434  & LEDA 214543               &       &   3.07 &  3.33 &    5.17 &  1.20 &    6.45 &  1.55 &    5.32 & 1.07 &    3.98 &  1.03 &    2.77 &  0.89 &   -0.38 &  1.67 &   -0.83 &  3.38 \\
SWIFT J1652.0$-$5915A & ESO 138- G 001            &  0.41 &  10.10 &  2.90 &    4.16 &  1.03 &   10.60 &  1.47 &    3.28 & 0.99 &    1.77 &  0.92 &    0.73 &  0.86 &    4.76 &  1.51 &    5.25 &  3.12 \\
SWIFT J1652.0$-$5915B & NGC 6221                  &  0.43 &  14.60 &  2.90 &    3.81 &  1.03 &    2.57 &  1.47 &    4.16 & 0.99 &    5.81 &  0.92 &    0.00 &  0.86 &    0.75 &  1.50 &    0.00 &  3.12 \\
SWIFT J1652.3$+$5554  & UGC 10593                 &       &   8.97 &  1.60 &    3.55 &  0.75 &    4.71 &  1.10 &    3.46 & 0.77 &    1.77 &  0.76 &    1.87 &  0.68 &    0.58 &  1.18 &   -0.62 &  2.46 \\
SWIFT J1652.3$-$4520  & XTE J1652-453             &       &   9.57 &  3.34 &    6.84 &  1.12 &   12.00 &  1.58 &    6.36 & 1.05 &    3.53 &  0.98 &    2.73 &  0.89 &    0.86 &  1.58 &    1.82 &  3.23 \\
SWIFT J1652.9$+$0223  & NGC 6240                  &       &  21.90 &  3.63 &   12.20 &  1.24 &   21.80 &  1.58 &   14.30 & 1.09 &   12.70 &  1.04 &    5.10 &  0.92 &    5.69 &  1.70 &    2.17 &  3.38 \\
SWIFT J1653.2$+$2352  & 2MASX J16531506+2349431   &       &   4.08 &  2.26 &    3.34 &  0.91 &    3.90 &  1.32 &    3.27 & 0.93 &    2.02 &  0.91 &    0.37 &  0.79 &   -2.55 &  1.46 &   -2.80 &  2.88 \\
SWIFT J1654.0$+$3946  & Mrk 501                   &       &  35.10 &  1.92 &   13.70 &  0.84 &   16.70 &  1.22 &    8.49 & 0.79 &    7.08 &  0.81 &    1.76 &  0.73 &    1.55 &  1.31 &    4.00 &  2.61 \\
SWIFT J1653.8$-$3952  & GRO J1655-40              &       &  65.00 &  3.49 &   19.80 &  1.18 &   27.60 &  1.65 &   17.80 & 1.06 &   13.80 &  0.97 &    8.40 &  0.89 &   10.40 &  1.66 &    1.60 &  3.28 \\
SWIFT J1654.7$-$1917  & 1RXS J165443.5-191620     &       &  22.30 &  4.28 &    9.17 &  1.25 &   11.90 &  1.58 &    3.26 & 1.12 &    1.74 &  1.05 &    1.17 &  0.93 &   -0.04 &  1.73 &    0.63 &  3.66 \\
SWIFT J1656.1$-$5200  & 1RXS J165605.6-520345     &       &  22.50 &  3.15 &   10.40 &  1.11 &   13.50 &  1.51 &    9.14 & 1.04 &    8.44 &  0.95 &    3.21 &  0.86 &    1.86 &  1.56 &   -5.94 &  3.26 \\
SWIFT J1656.3$-$3302  & 2MASS J16561677-3302127   &       &  21.20 &  3.81 &    7.21 &  1.20 &   13.90 &  1.54 &   11.50 & 1.04 &   11.50 &  0.99 &    5.35 &  0.89 &    5.48 &  1.71 &    4.95 &  3.35 \\
SWIFT J1657.7$+$3518  & Her X-1                   &       & 1190.00 &  2.01 &  481.00 &  0.85 &  507.00 &  1.27 &  101.00 & 0.83 &   28.50 &  0.87 &    2.22 &  0.75 &   -0.27 &  1.31 &    2.65 &  2.70 \\
SWIFT J1659.2$-$1515  & MAXI J1659-152            &       &  29.50 &  4.36 &    8.15 &  1.26 &   14.30 &  1.60 &    5.80 & 1.10 &    5.09 &  1.09 &    1.96 &  0.96 &    2.85 &  1.77 &    6.21 &  3.58 \\
SWIFT J1700.6$-$4222  & AX J1700.2-4220           &       &  17.70 &  3.29 &   10.00 &  1.14 &   13.00 &  1.63 &    7.42 & 1.06 &    2.92 &  0.97 &    0.93 &  0.89 &   -0.19 &  1.62 &    0.37 &  3.30 \\
SWIFT J1700.8$-$4139  & 2MASS J17004888-4139214   &       & 786.00 &  3.29 &  346.00 &  1.14 &  531.00 &  1.64 &  258.00 & 1.06 &  105.00 &  0.97 &   20.30 &  0.89 &    3.18 &  1.63 &    0.88 &  3.30 \\
SWIFT J1700.9$-$4610  & XTE J1701-462             &       & 377.00 &  3.31 &   60.10 &  1.11 &   31.90 &  1.56 &    3.97 & 1.07 &    0.06 &  0.98 &   -1.91 &  0.89 &   -0.25 &  1.57 &   -1.98 &  3.26 \\
SWIFT J1701.3$-$4304  & 2MASS J17012815-4306123   &       &   5.38 &  3.29 &    3.73 &  1.14 &    5.75 &  1.63 &    4.05 & 1.05 &    2.40 &  0.97 &    0.75 &  0.88 &    0.61 &  1.62 &   -2.03 &  3.30 \\
SWIFT J1701.7$-$4050  & XTE J1701-407             &       &  47.90 &  3.32 &   17.40 &  1.16 &   26.70 &  1.64 &   15.80 & 1.07 &   11.80 &  0.96 &    5.54 &  0.89 &    5.00 &  1.64 &    6.95 &  3.28 \\
SWIFT J1702.8$-$4849  & GX 339-4                  &       & 408.00 &  3.28 &  177.00 &  1.11 &  302.00 &  1.51 &  207.00 & 1.05 &  161.00 &  0.97 &   78.50 &  0.88 &   71.40 &  1.56 &   25.40 &  3.26 \\
SWIFT J1703.9$-$3753  & 4U 1700-377               &       & 2700.00 &  3.59 &  1060.00 &  1.19 &  1540.00 &  1.61 &  754.00 & 1.08 &  361.00 &  0.95 &  108.00 &  0.88 &   56.20 &  1.68 &    3.33 &  3.23 \\
SWIFT J1704.3$+$7838  & ABELL 2256                &       &  11.50 &  1.57 &    4.02 &  0.76 &    2.67 &  1.10 &   -0.18 & 0.76 &    0.42 &  0.72 &   -0.25 &  0.63 &   -1.76 &  1.14 &    0.18 &  2.41 \\
SWIFT J1705.9$-$3624  & GX 349+2                  &       & 3400.00 &  3.69 &  507.00 &  1.19 &  221.00 &  1.60 &    3.65 & 1.08 &   -2.16 &  0.97 &   -1.71 &  0.87 &   -0.80 &  1.71 &    3.19 &  3.27 \\
SWIFT J1706.2$-$4303  & 4U 1702-429               &       & 428.00 &  3.29 &  129.00 &  1.15 &  168.00 &  1.62 &   87.30 & 1.06 &   52.20 &  0.96 &   17.70 &  0.89 &   12.10 &  1.63 &   -0.32 &  3.31 \\
SWIFT J1706.6$-$6146  & SWIFT J179616.4-614240    &       &  39.00 &  2.72 &   16.70 &  1.00 &   25.60 &  1.42 &   16.00 & 0.98 &   11.00 &  0.91 &    3.73 &  0.83 &    2.08 &  1.47 &   -2.32 &  2.96 \\
SWIFT J1706.7$+$2401  & 4U 1700+24                &       &  19.20 &  2.30 &    7.45 &  0.93 &    9.63 &  1.29 &    5.47 & 0.96 &    2.38 &  0.92 &    1.41 &  0.80 &    0.44 &  1.46 &   -0.70 &  2.88 \\
SWIFT J1708.6$+$2155  & 2MASX J17085915+2153082   &       &  10.30 &  2.34 &    0.52 &  0.94 &    2.02 &  1.33 &    2.11 & 0.97 &    2.36 &  0.92 &    0.73 &  0.79 &    1.45 &  1.47 &   -0.67 &  2.92 \\
SWIFT J1708.5$-$4008  & RX J170849.0-400910       &       &   8.86 &  3.42 &    4.94 &  1.18 &   11.80 &  1.63 &    6.55 & 1.07 &    6.72 &  0.95 &    5.71 &  0.90 &    5.47 &  1.65 &    1.09 &  3.26 \\
SWIFT J1708.9$-$4404  & 4U 1705-440               &       & 864.00 &  3.30 &  154.00 &  1.13 &  120.00 &  1.60 &   40.20 & 1.05 &   20.20 &  0.96 &    5.33 &  0.88 &    7.10 &  1.62 &    0.61 &  3.30 \\
SWIFT J1708.7$-$3216  & 4U 1705-32                &       &  22.10 &  3.88 &    8.15 &  1.21 &   10.20 &  1.56 &    7.33 & 1.06 &    3.66 &  1.00 &    2.77 &  0.90 &    2.51 &  1.71 &    0.45 &  3.39 \\
SWIFT J1709.4$-$2639  & XTE J1709-267             &       &  20.50 &  4.11 &    7.93 &  1.23 &   10.00 &  1.56 &    9.08 & 1.07 &    5.88 &  1.02 &    2.25 &  0.94 &    3.05 &  1.70 &    2.29 &  3.46 \\
SWIFT J1709.8$-$3627A & IGR J17091-3624           &  -NaN &  -9.50 &  3.72 &    5.42 &  1.19 &   16.00 &  1.60 &   13.20 & 1.08 &   11.50 &  0.97 &    3.67 &  0.87 &    5.27 &  1.72 &    9.41 &  3.28 \\
SWIFT J1709.8$-$3627B & IGR J17098-3628           &       &   1.12 &  3.72 &    7.34 &  1.19 &   18.10 &  1.60 &   14.20 & 1.08 &   13.80 &  0.97 &    6.57 &  0.87 &    7.82 &  1.72 &   10.90 &  3.28 \\
SWIFT J1710.3$-$2806  & XTE J1710-281             &       &  32.00 &  4.06 &   16.20 &  1.22 &   19.90 &  1.54 &   11.60 & 1.04 &    6.17 &  1.01 &    2.41 &  0.92 &    3.99 &  1.72 &    1.88 &  3.50 \\
SWIFT J1711.8$-$3935  & SNR G347.3-0.5            &  0.02 &  20.30 &  3.49 &    5.30 &  1.19 &    8.78 &  1.63 &    3.39 & 1.06 &    3.04 &  0.94 &    0.00 &  0.90 &    0.00 &  1.65 &    0.00 &  3.25 \\
SWIFT J1712.5$-$2322  & Oph Cluster               &       & 155.00 &  4.26 &   40.20 &  1.26 &   36.60 &  1.59 &    7.78 & 1.11 &    0.09 &  1.02 &   -0.99 &  0.94 &   -1.57 &  1.68 &   -0.66 &  3.46 \\
SWIFT J1712.2$-$4051  & 4U 1708-40                &       &  71.90 &  3.42 &    7.21 &  1.18 &    2.73 &  1.63 &    1.74 & 1.06 &    1.90 &  0.94 &    1.68 &  0.90 &    0.71 &  1.66 &   10.40 &  3.28 \\
SWIFT J1712.7$-$2412  & V2400 Oph                 &       &  49.60 &  4.26 &   19.50 &  1.26 &   23.70 &  1.59 &   10.50 & 1.11 &    2.93 &  1.02 &   -1.72 &  0.94 &    3.73 &  1.68 &   -6.36 &  3.44 \\
SWIFT J1712.8$-$3737  & SAX J1712.6-3739          &       & 115.00 &  3.66 &   33.20 &  1.18 &   40.40 &  1.61 &   21.10 & 1.08 &   13.30 &  0.96 &    3.11 &  0.88 &    1.79 &  1.68 &    2.44 &  3.23 \\
SWIFT J1717.1$-$6249  & NGC 6300                  &       &  45.20 &  2.65 &   20.30 &  1.01 &   36.90 &  1.40 &   22.50 & 0.97 &   14.90 &  0.90 &    5.83 &  0.81 &    4.06 &  1.46 &    5.94 &  2.89 \\
SWIFT J1719.7$+$4900  & ARP 102B                  &       &   8.19 &  1.76 &    4.00 &  0.80 &    7.74 &  1.17 &    3.71 & 0.81 &    2.18 &  0.77 &    0.99 &  0.68 &    2.36 &  1.24 &    3.01 &  2.52 \\
SWIFT J1719.6$-$4102  & CXOU J171935.8-410053     &       &  36.30 &  3.46 &   14.50 &  1.18 &   21.00 &  1.61 &    6.72 & 1.05 &    2.48 &  0.95 &    2.52 &  0.88 &    3.79 &  1.67 &   -3.27 &  3.28 \\
SWIFT J1720.3$-$3115  & 2MASS J17200591-3116596   &       &  35.40 &  4.02 &   14.80 &  1.22 &   19.00 &  1.56 &    3.49 & 1.06 &    1.03 &  1.01 &    0.65 &  0.88 &   -2.34 &  1.73 &    0.36 &  3.48 \\
SWIFT J1720.5$-$5141  & 1RXS J172032.0-514414     &       &   8.07 &  3.22 &    4.43 &  1.09 &    3.78 &  1.46 &    1.51 & 1.01 &    1.70 &  0.96 &    0.91 &  0.87 &    0.80 &  1.53 &   -0.41 &  3.19 \\
SWIFT J1721.7$+$4316  & RBS 1640                  &       &   3.57 &  1.89 &    1.96 &  0.82 &    4.43 &  1.19 &    2.94 & 0.81 &    2.25 &  0.81 &    0.39 &  0.68 &    2.00 &  1.32 &   -1.18 &  2.62 \\
SWIFT J1723.1$-$2839  & 1RXS J172323.7-283805     &       &   5.87 &  4.14 &    2.17 &  1.21 &    3.21 &  1.55 &    4.42 & 1.05 &    4.84 &  1.01 &    2.74 &  0.92 &    1.72 &  1.72 &    1.92 &  3.47 \\
SWIFT J1723.2$+$3418  & 4C +34.47                 &       &  10.50 &  1.98 &    3.47 &  0.82 &    8.57 &  1.29 &    4.35 & 0.85 &    2.84 &  0.86 &    1.10 &  0.75 &   -1.06 &  1.33 &   -2.44 &  2.67 \\
SWIFT J1723.5$+$3630  & 2MASX J17232321+3630097   &       &   9.75 &  1.97 &    3.84 &  0.82 &    6.85 &  1.27 &    3.53 & 0.83 &    3.01 &  0.86 &    2.35 &  0.73 &    0.52 &  1.33 &    5.75 &  2.67 \\
SWIFT J1725.1$-$3616  & EXO 1722-363              &       & 111.00 &  3.92 &   47.90 &  1.21 &   62.00 &  1.58 &   21.80 & 1.08 &    6.74 &  1.00 &   -0.12 &  0.86 &    1.65 &  1.67 &    1.36 &  3.30 \\
SWIFT J1725.2$-$3258  & IGR J17254-3257           &       &  26.20 &  4.07 &    9.73 &  1.22 &   13.20 &  1.57 &    7.01 & 1.07 &    5.14 &  1.01 &   -0.14 &  0.85 &    4.92 &  1.71 &    1.67 &  3.46 \\
SWIFT J1727.4$-$3046  & 4U 1722-30                &       & 346.00 &  4.21 &  123.00 &  1.21 &  179.00 &  1.54 &  105.00 & 1.07 &   67.30 &  1.01 &   24.20 &  0.87 &   20.00 &  1.73 &    6.01 &  3.52 \\
SWIFT J1730.4$-$0558  & 1RXS J173021.5-055933     &       &  45.70 &  3.96 &   20.30 &  1.24 &   28.60 &  1.60 &   16.10 & 1.13 &    9.74 &  1.03 &    0.48 &  0.91 &    1.09 &  1.73 &    3.49 &  3.52 \\
SWIFT J1731.3$+$1442  & 2MASX J17311341+1442561   &       &   7.38 &  2.68 &    2.97 &  1.02 &    4.24 &  1.44 &    2.26 & 0.98 &    1.66 &  0.93 &    0.48 &  0.84 &    1.46 &  1.52 &    4.96 &  3.04 \\
SWIFT J1731.6$-$1657  & GX 9+9                    &       & 1030.00 &  4.24 &  144.00 &  1.26 &   61.60 &  1.59 &    4.66 & 1.08 &    0.59 &  1.10 &    0.30 &  0.93 &   -1.00 &  1.71 &   -5.78 &  3.50 \\
SWIFT J1731.9$-$1915  & V2487 Oph                 &       &  11.30 &  4.20 &    4.73 &  1.26 &    8.37 &  1.62 &    4.96 & 1.08 &    4.09 &  1.08 &   -1.26 &  0.95 &   -0.75 &  1.71 &   -0.76 &  3.42 \\
SWIFT J1732.1$-$3349  & 4U 1728-34                &       & 1170.00 &  4.07 &  341.00 &  1.21 &  402.00 &  1.55 &  170.00 & 1.07 &   83.60 &  1.00 &   25.70 &  0.85 &   15.20 &  1.70 &    8.78 &  3.42 \\
SWIFT J1731.9$-$2444  & GX 1+4                    &       & 655.00 &  4.29 &  294.00 &  1.25 &  502.00 &  1.56 &  316.00 & 1.10 &  181.00 &  1.01 &   48.00 &  0.97 &   19.70 &  1.72 &   -1.94 &  3.40 \\
SWIFT J1733.5$-$3325  & MXB 1730-335              &  0.02 &  55.60 &  4.09 &   10.20 &  1.20 &    9.07 &  1.54 &    2.87 & 1.06 &    3.23 &  1.01 &    1.56 &  0.85 &    1.08 &  1.69 &   -5.19 &  3.44 \\
SWIFT J1733.3$+$3635  & 2MASX J17333689+3631319   &       &   7.09 &  1.96 &    2.42 &  0.84 &    2.18 &  1.24 &    3.63 & 0.83 &    1.61 &  0.85 &    2.00 &  0.72 &    3.25 &  1.35 &    1.22 &  2.64 \\
SWIFT J1735.5$-$3255  & 2MASS J17352760-3255544   &       &  20.50 &  4.10 &    7.99 &  1.20 &   10.70 &  1.54 &    6.81 & 1.05 &    2.80 &  1.01 &    1.80 &  0.85 &    1.54 &  1.68 &   -2.37 &  3.44 \\
SWIFT J1737.5$-$2908  & AX J1737.4-2907           &       &  63.60 &  4.32 &   27.20 &  1.24 &   41.30 &  1.61 &   25.00 & 1.08 &   17.30 &  0.97 &    7.83 &  0.89 &    5.28 &  1.72 &    4.63 &  3.52 \\
SWIFT J1737.7$-$5956A & 1RXS J173751.2-600408     &  -NaN &   6.12 &  2.80 &    2.41 &  1.02 &    5.16 &  1.46 &    3.28 & 0.96 &    1.94 &  0.89 &   -0.26 &  0.80 &    2.53 &  1.45 &   -1.59 &  2.96 \\
SWIFT J1737.7$-$5956B & ESO 139- G 012            &       &  11.10 &  2.81 &    3.89 &  1.02 &    5.11 &  1.46 &    5.28 & 0.96 &    3.82 &  0.90 &    0.76 &  0.80 &    3.55 &  1.45 &    4.01 &  2.96 \\
SWIFT J1738.3$-$2657  & SLX 1735-269              &       & 136.00 &  4.31 &   55.20 &  1.23 &   85.50 &  1.58 &   51.40 & 1.09 &   34.50 &  0.98 &   14.60 &  0.92 &   11.20 &  1.73 &    4.57 &  3.45 \\
SWIFT J1738.9$-$3024  & IGR J17391-3021           &       &  15.60 &  4.29 &    5.02 &  1.24 &    6.00 &  1.61 &    2.06 & 1.05 &    1.39 &  0.97 &    0.56 &  0.87 &   -1.36 &  1.69 &    0.73 &  3.49 \\
SWIFT J1739.2$-$4428  & 4U 1735-44                &       & 1170.00 &  3.41 &  214.00 &  1.13 &  117.00 &  1.49 &    9.44 & 1.03 &    2.88 &  0.95 &    0.03 &  0.88 &   -1.67 &  1.63 &   -3.26 &  3.24 \\
SWIFT J1740.0$-$3651  & IGR J17404-3655           &       &  13.90 &  3.85 &    4.78 &  1.18 &    9.90 &  1.54 &    4.24 & 1.08 &    1.23 &  0.99 &    0.95 &  0.87 &    1.72 &  1.67 &   -0.68 &  3.28 \\
SWIFT J1740.6$-$2821A & SLX 1737-282              &  0.02 &  54.60 &  4.35 &   19.50 &  1.25 &   29.60 &  1.61 &   19.60 & 1.09 &   13.40 &  0.97 &    7.03 &  0.90 &    3.12 &  1.72 &    7.40 &  3.49 \\
SWIFT J1740.6$-$2821B & XTE J1739-285             &  1.07 &  12.40 &  4.35 &    6.28 &  1.25 &    2.96 &  1.61 &    0.00 & 1.09 &    0.43 &  0.97 &    0.00 &  0.90 &    0.00 &  1.72 &    0.00 &  3.50 \\
SWIFT J1741.9$-$1211  & 2E 1739.1-1210            &       &  19.40 &  4.08 &    7.84 &  1.25 &   15.90 &  1.59 &    8.58 & 1.03 &    7.01 &  1.13 &    3.48 &  0.92 &    3.24 &  1.73 &    5.75 &  3.47 \\
SWIFT J1742.1$-$6054  & PKS 1737-60               &       &   6.08 &  2.74 &    1.58 &  1.02 &    4.49 &  1.43 &    2.83 & 0.96 &    1.44 &  0.89 &    0.52 &  0.79 &   -0.14 &  1.44 &    0.67 &  2.93 \\
SWIFT J1742.2$+$1833  & 4C +18.51                 &  0.10 &   3.99 &  2.49 &    0.42 &  1.01 &    3.51 &  1.39 &    1.82 & 0.96 &    2.06 &  0.91 &    1.52 &  0.79 &    0.72 &  1.46 &    0.00 &  2.91 \\
SWIFT J1743.1$-$3620  & XTE J1743-363             &       &  13.90 &  3.87 &    3.51 &  1.18 &    7.23 &  1.54 &    4.86 & 1.07 &    2.19 &  0.99 &    1.66 &  0.86 &   -0.96 &  1.67 &   -1.00 &  3.28 \\
SWIFT J1743.4$+$6253  & CGCG 300-062              &       &   2.81 &  1.57 &    2.56 &  0.75 &    3.87 &  1.06 &    2.27 & 0.77 &    0.61 &  0.73 &    1.81 &  0.65 &   -0.75 &  1.20 &    2.29 &  2.41 \\
SWIFT J1743.7$-$2946  & 1E 1740.7-2942            &       & 382.00 &  4.29 &  166.00 &  1.24 &  287.00 &  1.63 &  207.00 & 1.05 &  170.00 &  0.98 &   85.40 &  0.88 &   80.60 &  1.67 &   35.10 &  3.44 \\
SWIFT J1744.6$-$3232  & SWIFT J174437.5-323220    &  0.04 &  31.70 &  4.12 &    5.38 &  1.23 &    9.62 &  1.59 &    2.05 & 1.03 &    1.47 &  1.00 &    2.22 &  0.85 &    1.09 &  1.62 &    0.00 &  3.37 \\
SWIFT J1745.4$+$2906  & 1RXS J174538.1+290823     &       &   9.80 &  2.14 &    3.30 &  0.91 &    7.00 &  1.32 &    4.69 & 0.86 &    2.50 &  0.88 &    2.27 &  0.78 &    1.66 &  1.37 &    1.17 &  2.78 \\
SWIFT J1746.3$-$2850A & SGR A*                    &  0.11 & 123.00 &  4.32 &   48.40 &  1.25 &   64.30 &  1.64 &   28.40 & 1.07 &   13.60 &  0.97 &    7.90 &  0.89 &   11.20 &  1.69 &   16.00 &  3.39 \\
SWIFT J1746.3$-$2850B & 2E 1743.1-2842            &  0.27 & 137.00 &  4.32 &   38.60 &  1.25 &   40.80 &  1.64 &   14.10 & 1.07 &    3.31 &  0.97 &    1.47 &  0.89 &    5.44 &  1.70 &    0.61 &  3.38 \\
SWIFT J1746.3$-$2850C & SAX J1747.0-2853          &  0.90 &  38.80 &  4.30 &   14.40 &  1.24 &   23.80 &  1.65 &   10.00 & 1.07 &    6.72 &  0.97 &    3.13 &  0.89 &    3.88 &  1.69 &   10.70 &  3.37 \\
SWIFT J1746.3$-$2850D & IGR J17461-2853           & 31.40 &   0.00 &  4.32 &    0.45 &  1.25 &    3.77 &  1.64 &    0.00 & 1.07 &    5.20 &  0.97 &    0.00 &  0.89 &    0.00 &  1.70 &    0.00 &  3.39 \\
SWIFT J1746.3$-$2931A & 2E 1742.9-2929            &  0.02 & 349.00 &  4.29 &   76.60 &  1.24 &   74.50 &  1.64 &   25.70 & 1.06 &   11.00 &  0.98 &    5.36 &  0.89 &    5.64 &  1.67 &    4.26 &  3.39 \\
SWIFT J1746.3$-$2931B & KS 1741-293               &  0.53 &  38.00 &  4.31 &   20.60 &  1.24 &   30.40 &  1.64 &    9.46 & 1.06 &    6.80 &  0.97 &    4.05 &  0.89 &    7.57 &  1.68 &   16.90 &  3.41 \\
SWIFT J1746.2$-$3214  & XTE J17464-3213           &       & 154.00 &  4.13 &   54.50 &  1.23 &   86.20 &  1.60 &   57.20 & 1.03 &   40.10 &  1.00 &   17.70 &  0.86 &   15.70 &  1.62 &    4.65 &  3.36 \\
SWIFT J1747.6$-$2817  & IGR J17475-2822           &  0.09 &  42.60 &  4.31 &   18.40 &  1.24 &   27.00 &  1.64 &   14.60 & 1.08 &    8.46 &  0.96 &    5.07 &  0.90 &    2.66 &  1.71 &    2.12 &  3.37 \\
SWIFT J1747.4$-$2719  & IGR J17473-2721           &       & 221.00 &  4.31 &   91.50 &  1.24 &  141.00 &  1.61 &   86.00 & 1.09 &   51.30 &  0.95 &   17.10 &  0.92 &   11.80 &  1.73 &    5.20 &  3.36 \\
SWIFT J1747.4$-$3003  & SLX 1744-299              &       & 185.00 &  4.24 &   52.80 &  1.23 &   57.60 &  1.64 &   25.40 & 1.04 &   14.50 &  0.98 &    3.88 &  0.88 &    2.56 &  1.65 &    0.95 &  3.38 \\
SWIFT J1747.7$-$2253  & IGR J17476-2253           &       &  15.00 &  4.12 &    3.84 &  1.23 &    6.42 &  1.58 &    2.61 & 1.09 &    3.05 &  1.01 &    1.96 &  0.95 &    2.10 &  1.72 &    2.07 &  3.40 \\
SWIFT J1747.8$+$6837A & Mrk 507                   &  0.43 &   3.33 &  1.56 &    0.00 &  0.74 &    3.36 &  1.10 &    0.39 & 0.73 &    1.15 &  0.74 &    0.00 &  0.67 &    0.64 &  1.20 &    0.00 &  2.31 \\
SWIFT J1747.8$+$6837B & VII Zw 742                &  0.45 &   0.00 &  1.56 &    3.29 &  0.74 &    0.00 &  1.10 &    2.06 & 0.73 &    0.33 &  0.74 &    0.00 &  0.67 &    0.33 &  1.19 &    0.00 &  2.31 \\
SWIFT J1747.9$-$2631A & GX 3+1                    &  0.04 & 1260.00 &  4.30 &  162.00 &  1.24 &   66.10 &  1.59 &    1.50 & 1.09 &    0.00 &  0.95 &    1.93 &  0.93 &    1.18 &  1.73 &    4.55 &  3.34 \\
SWIFT J1747.9$-$2631B & AX J1749.1-2639           &  0.28 & 293.00 &  4.30 &   94.40 &  1.23 &   82.40 &  1.60 &    6.73 & 1.09 &    0.00 &  0.95 &    2.41 &  0.93 &    4.06 &  1.73 &    5.59 &  3.33 \\
SWIFT J1748.1$-$3605  & 1A 1744-361               &       &  35.80 &  3.85 &    7.39 &  1.19 &    8.44 &  1.53 &    4.21 & 1.07 &    0.37 &  0.99 &   -0.05 &  0.86 &   -0.19 &  1.67 &    1.07 &  3.27 \\
SWIFT J1748.8$-$3257  & 2MASS J17485512-3254521   &       &  19.40 &  4.06 &    7.02 &  1.23 &   11.70 &  1.59 &    6.01 & 1.04 &    7.54 &  1.00 &    2.75 &  0.85 &    2.20 &  1.61 &   -3.01 &  3.35 \\
SWIFT J1749.4$-$2735  & AX J1749.1-2733           &  0.13 &   0.00 &  4.30 &    4.07 &  1.24 &    6.33 &  1.62 &    2.22 & 1.09 &    1.94 &  0.95 &    0.61 &  0.92 &    0.53 &  1.73 &    0.00 &  3.35 \\
SWIFT J1749.4$-$2822  & SWIFT J174938.1-282117    &       &   2.80 &  4.26 &    7.55 &  1.24 &   15.20 &  1.64 &   11.40 & 1.08 &    9.22 &  0.97 &    6.01 &  0.91 &    4.16 &  1.71 &    6.86 &  3.35 \\
SWIFT J1750.2$-$3701  & 4U 1746-37                &       & 174.00 &  3.79 &   30.10 &  1.17 &   15.90 &  1.51 &    1.85 & 1.07 &    1.81 &  0.99 &   -0.32 &  0.87 &    2.20 &  1.67 &    2.05 &  3.22 \\
SWIFT J1750.6$-$2903  & IGR J17507-2856           &       &  52.60 &  4.21 &   15.90 &  1.24 &   18.20 &  1.65 &    9.95 & 1.07 &    5.98 &  0.98 &    2.87 &  0.89 &    2.19 &  1.70 &    8.33 &  3.34 \\
SWIFT J1750.7$-$3117  & Granat 1747-312           &       &  39.80 &  4.12 &    8.88 &  1.23 &   11.60 &  1.61 &    8.14 & 1.04 &    4.44 &  0.99 &    1.49 &  0.87 &    0.44 &  1.63 &    1.91 &  3.36 \\
SWIFT J1751.8$-$6019  & 2MASX J17515581-6019430   &       &   9.30 &  2.74 &    2.83 &  1.02 &    2.75 &  1.42 &    4.78 & 0.97 &    2.30 &  0.91 &   -0.06 &  0.79 &    2.88 &  1.45 &   -0.13 &  2.93 \\
SWIFT J1752.1$-$2220  & XTE J1752-223             &       & 117.00 &  4.05 &   45.30 &  1.20 &   83.70 &  1.57 &   58.50 & 1.08 &   46.20 &  1.01 &   24.60 &  0.95 &   20.30 &  1.73 &    7.99 &  3.42 \\
SWIFT J1753.5$-$0130  & SWIFT J1753.5-0127        &       & 675.00 &  3.47 &  289.00 &  1.19 &  486.00 &  1.60 &  355.00 & 1.06 &  299.00 &  1.04 &  160.00 &  0.96 &  161.00 &  1.65 &   71.90 &  3.28 \\
SWIFT J1754.6$-$2619  & IGR J17544-2619           &       &   6.22 &  4.28 &    5.04 &  1.21 &    6.91 &  1.60 &    2.60 & 1.09 &    1.02 &  0.95 &    1.81 &  0.93 &    2.51 &  1.73 &    8.24 &  3.34 \\
SWIFT J1758.3$-$3053  & IGR J17585-3057           &       &  12.90 &  4.01 &    6.56 &  1.22 &    5.72 &  1.62 &    3.81 & 1.06 &    1.08 &  0.98 &    0.89 &  0.89 &    1.26 &  1.65 &    0.15 &  3.39 \\
SWIFT J1758.5$-$2123  & IGR J17586-2129           &       &  55.10 &  4.00 &   20.70 &  1.17 &   29.60 &  1.58 &   12.30 & 1.05 &    2.15 &  1.02 &    1.25 &  0.93 &   -0.69 &  1.74 &    0.75 &  3.42 \\
SWIFT J1759.9$-$2201  & XTE J1759-220             &       &  34.30 &  4.01 &    9.28 &  1.17 &   10.90 &  1.57 &    4.06 & 1.06 &    3.13 &  1.01 &    2.46 &  0.93 &    0.48 &  1.73 &   -1.04 &  3.42 \\
SWIFT J1800.3$+$6637  & NGC 6552                  &       &   5.91 &  1.55 &    3.30 &  0.74 &    5.48 &  1.09 &    3.75 & 0.75 &    3.38 &  0.73 &    1.49 &  0.67 &    1.50 &  1.22 &   -0.56 &  2.34 \\
SWIFT J1800.5$+$0808  & V2301 Oph                 &       &  18.10 &  2.93 &    6.12 &  1.08 &    6.51 &  1.52 &    1.42 & 1.05 &    1.19 &  0.97 &    1.82 &  0.86 &    0.01 &  1.51 &   -1.85 &  3.14 \\
SWIFT J1801.1$-$2504  & GX 5-1                    &       & 3760.00 &  4.14 &  545.00 &  1.19 &  263.00 &  1.56 &   19.20 & 1.08 &    3.21 &  0.96 &   -0.31 &  0.92 &   -1.03 &  1.72 &    4.44 &  3.40 \\
SWIFT J1801.1$-$2544  & GRS 1758-258              &       & 397.00 &  4.15 &  196.00 &  1.19 &  356.00 &  1.58 &  267.00 & 1.08 &  230.00 &  0.96 &  121.00 &  0.92 &  117.00 &  1.72 &   46.50 &  3.40 \\
SWIFT J1801.5$-$2031  & GX 9+1                    &       & 1950.00 &  3.99 &  221.00 &  1.17 &   77.70 &  1.60 &    2.35 & 1.05 &   -1.83 &  1.03 &    0.12 &  0.93 &   -4.80 &  1.75 &   -4.51 &  3.42 \\
SWIFT J1802.7$-$2017  & SAX J1802.7-2017          &  0.31 & 101.00 &  3.98 &    0.00 &  1.18 &   47.00 &  1.60 &   18.60 & 1.05 &    3.13 &  1.03 &    0.91 &  0.93 &    0.00 &  1.75 &    0.00 &  3.42 \\
SWIFT J1802.8$-$1455  & 2MASXi J1802473-145454    &       &  18.80 &  3.80 &    7.37 &  1.17 &   11.90 &  1.63 &    8.39 & 1.04 &    5.67 &  1.09 &    4.24 &  0.93 &    2.96 &  1.75 &    1.59 &  3.41 \\
SWIFT J1806.9$-$5003  & tet Ara                   &       &   8.85 &  3.04 &    1.49 &  1.13 &    6.19 &  1.45 &    3.35 & 0.95 &    3.94 &  0.95 &    0.75 &  0.85 &   -2.88 &  1.53 &    1.05 &  3.08 \\
SWIFT J1807.9$+$1124  & 2MASX J18074992+1120494   &       &   8.91 &  2.75 &    1.78 &  1.05 &    4.77 &  1.45 &    3.28 & 1.00 &    4.31 &  0.95 &    2.42 &  0.82 &    3.44 &  1.51 &    5.05 &  3.10 \\
SWIFT J1807.9$+$0549  & V426 Oph                  &       &  18.80 &  3.07 &    6.01 &  1.11 &    6.27 &  1.53 &   -0.41 & 1.06 &    2.32 &  0.96 &    0.13 &  0.89 &   -0.35 &  1.54 &   -1.40 &  3.22 \\
SWIFT J1808.5$-$3655  & SAX J1808.4-3658          &       &  13.00 &  3.60 &    5.85 &  1.14 &    8.88 &  1.50 &    4.61 & 1.09 &    3.93 &  0.98 &    0.79 &  0.91 &    3.65 &  1.64 &    1.13 &  3.23 \\
SWIFT J1808.7$-$2024  & SGR 1806-20               &       &  20.20 &  3.99 &    5.92 &  1.18 &   13.10 &  1.59 &    9.89 & 1.05 &    9.04 &  1.02 &    3.61 &  0.94 &    4.77 &  1.72 &   10.10 &  3.46 \\
SWIFT J1810.2$-$1903  & XTE J1810-189             &       &  18.70 &  3.99 &   12.30 &  1.19 &   19.90 &  1.62 &   11.60 & 1.05 &    8.39 &  1.03 &    3.64 &  0.94 &    2.15 &  1.75 &   -1.07 &  3.47 \\
SWIFT J1810.8$-$2610  & SAX J1810.8-2609          &       &  38.30 &  3.92 &   14.80 &  1.16 &   21.30 &  1.57 &   11.40 & 1.08 &    6.65 &  0.98 &    3.74 &  0.92 &    3.02 &  1.70 &    3.18 &  3.39 \\
SWIFT J1811.5$-$1925  & PSR J1811-1925            &       &  11.60 &  4.00 &    5.41 &  1.19 &    9.52 &  1.61 &    4.76 & 1.05 &    4.94 &  1.03 &    0.86 &  0.93 &    3.74 &  1.73 &    2.06 &  3.47 \\
SWIFT J1813.6$-$1753  & IGR J18135-1751           &       &  22.70 &  3.99 &    7.86 &  1.20 &    7.66 &  1.62 &    7.05 & 1.06 &    7.76 &  1.04 &    2.35 &  0.94 &    3.61 &  1.75 &    3.89 &  3.46 \\
SWIFT J1814.6$-$1709  & GX 13+1                   &       & 921.00 &  3.98 &  133.00 &  1.21 &   69.20 &  1.62 &   11.80 & 1.07 &    5.78 &  1.04 &    3.86 &  0.94 &    4.01 &  1.75 &   -0.90 &  3.43 \\
SWIFT J1815.1$-$1208  & 4U 1812-12                &       & 314.00 &  3.64 &  135.00 &  1.20 &  216.00 &  1.63 &  140.00 & 1.07 &   97.80 &  1.05 &   41.50 &  0.92 &   30.60 &  1.67 &   11.90 &  3.58 \\
SWIFT J1816.0$+$4236  & UGC 11185 NED02           &       &   5.67 &  1.87 &    3.20 &  0.84 &    6.42 &  1.19 &    4.77 & 0.83 &    2.88 &  0.82 &    0.57 &  0.72 &    1.24 &  1.26 &    7.63 &  2.59 \\
SWIFT J1815.8$-$1403  & GX 17+2                   &       & 3700.00 &  3.77 &  649.00 &  1.21 &  360.00 &  1.63 &   32.00 & 1.08 &    6.27 &  1.03 &    1.55 &  0.93 &    5.63 &  1.70 &    3.37 &  3.52 \\
SWIFT J1816.1$+$4951  & AM Her                    &       &  44.80 &  1.80 &   14.70 &  0.79 &   17.20 &  1.18 &    6.42 & 0.81 &    0.76 &  0.79 &    1.59 &  0.69 &   -2.18 &  1.27 &    0.02 &  2.51 \\
SWIFT J1817.4$-$2510  & IGR J18173-2509           &       &  13.20 &  3.79 &    5.67 &  1.15 &    9.46 &  1.53 &    1.75 & 1.08 &    0.50 &  0.99 &   -1.22 &  0.94 &   -0.88 &  1.69 &    1.00 &  3.42 \\
SWIFT J1817.8$-$3301  & XTE J1817-330             &       &   8.86 &  3.55 &    7.20 &  1.16 &    8.24 &  1.61 &    7.56 & 1.09 &    4.19 &  0.96 &    2.38 &  0.91 &    2.19 &  1.63 &   -1.83 &  3.44 \\
SWIFT J1820.4$-$1433  & AX J1820.5-1434           &       &  16.60 &  3.81 &    8.21 &  1.23 &   12.10 &  1.62 &    5.94 & 1.10 &    3.30 &  1.02 &    0.20 &  0.93 &    1.22 &  1.70 &    4.99 &  3.52 \\
SWIFT J1821.4$-$1320  & CXOU J182119.7-131838     &       &  21.60 &  3.65 &    7.95 &  1.23 &   10.40 &  1.61 &    8.06 & 1.09 &    3.09 &  1.03 &    2.43 &  0.93 &   -0.31 &  1.68 &    2.31 &  3.59 \\
SWIFT J1822.0$+$6421  & H 1821+643                &       &  14.90 &  1.57 &    4.78 &  0.74 &    7.34 &  1.09 &    4.55 & 0.75 &    1.99 &  0.73 &    1.22 &  0.65 &    0.93 &  1.25 &    0.55 &  2.42 \\
SWIFT J1821.6$+$5953  & 2MASX J18212680+5955209   &       &   3.17 &  1.63 &    2.80 &  0.76 &    2.09 &  1.08 &    1.22 & 0.75 &    2.70 &  0.73 &    1.88 &  0.66 &    1.46 &  1.20 &    3.28 &  2.49 \\
SWIFT J1823.7$-$3023  & 4U 1820-30                &       & 2270.00 &  3.65 &  410.00 &  1.14 &  234.00 &  1.61 &   30.40 & 1.09 &    9.97 &  0.98 &    0.52 &  0.93 &    2.34 &  1.65 &    4.05 &  3.46 \\
SWIFT J1824.3$-$5624  & IC 4709                   &       &  17.50 &  2.68 &    7.99 &  1.04 &   15.80 &  1.44 &    9.28 & 0.95 &    7.32 &  0.93 &    2.08 &  0.79 &    2.24 &  1.46 &   -3.62 &  3.04 \\
SWIFT J1824.2$+$1845  & 2MASX J18241083+1846088   &       &   6.89 &  2.47 &    3.83 &  1.00 &    6.73 &  1.43 &    2.95 & 0.92 &    1.97 &  0.93 &    2.32 &  0.80 &    2.41 &  1.46 &    3.27 &  2.96 \\
SWIFT J1824.4$-$1425  & IGR J18246-1425           &       &  26.10 &  3.74 &    7.19 &  1.24 &    9.32 &  1.60 &    2.31 & 1.11 &    1.40 &  1.02 &    1.31 &  0.92 &   -1.15 &  1.69 &   -1.94 &  3.52 \\
SWIFT J1825.4$+$0000  & 4U 1822-000               &       & 126.00 &  3.29 &   19.60 &  1.13 &   11.70 &  1.61 &    0.35 & 1.07 &    0.00 &  0.99 &   -0.11 &  0.92 &   -2.99 &  1.62 &   -2.08 &  3.19 \\
SWIFT J1825.7$+$7215  & VII Zw 800                &       &   5.14 &  1.56 &    1.79 &  0.74 &    2.68 &  1.11 &    1.56 & 0.74 &    2.41 &  0.74 &   -0.38 &  0.67 &    0.30 &  1.19 &    0.71 &  2.37 \\
SWIFT J1825.7$-$3705  & 4U 1822-371               &       & 719.00 &  3.49 &  235.00 &  1.15 &  231.00 &  1.56 &   45.00 & 1.07 &    4.52 &  0.98 &   -0.18 &  0.88 &   -2.92 &  1.64 &    0.99 &  3.27 \\
SWIFT J1826.1$-$0710  & 1RXS J182557.5-071021     &       &  11.80 &  3.49 &    5.88 &  1.18 &    6.97 &  1.63 &    5.02 & 1.08 &    3.27 &  1.04 &    0.85 &  0.93 &   -0.25 &  1.64 &    2.95 &  3.46 \\
SWIFT J1826.2$-$1452  & RX J1826.2-1450           &       &   8.38 &  3.76 &    2.74 &  1.24 &    8.08 &  1.60 &    5.96 & 1.11 &    4.66 &  1.02 &    3.60 &  0.92 &    3.36 &  1.69 &    1.05 &  3.51 \\
SWIFT J1826.8$+$3254  & 2MASX J18263239+3251300   &       &   6.20 &  2.03 &    2.65 &  0.86 &    5.81 &  1.32 &    3.43 & 0.89 &    3.81 &  0.86 &    0.41 &  0.76 &    2.24 &  1.32 &   -1.17 &  2.76 \\
SWIFT J1829.4$-$2346  & Ginga 1826-24             &       & 1080.00 &  3.70 &  427.00 &  1.16 &  650.00 &  1.49 &  380.00 & 1.08 &  235.00 &  1.02 &   83.80 &  0.93 &   56.80 &  1.68 &   19.40 &  3.49 \\
SWIFT J1829.4$+$4846  & 3C 380                    &       &   3.52 &  1.83 &    2.71 &  0.80 &    5.38 &  1.17 &    3.28 & 0.80 &    2.44 &  0.79 &    2.50 &  0.69 &    0.07 &  1.28 &    5.81 &  2.57 \\
SWIFT J1830.8$+$0928  & 2MASX J18305065+0928414   &       &   8.34 &  2.80 &    2.20 &  1.04 &    4.23 &  1.47 &    1.62 & 1.01 &    2.39 &  0.98 &    1.70 &  0.83 &    2.46 &  1.54 &    0.76 &  3.22 \\
SWIFT J1833.7$-$1032  & SNR G21.5-00.9            &       &  51.50 &  3.44 &   15.90 &  1.20 &   27.50 &  1.60 &   16.80 & 1.08 &   11.80 &  1.03 &    5.60 &  0.91 &    6.97 &  1.67 &    6.45 &  3.52 \\
SWIFT J1833.7$-$2105  & PKS 1830-21               &       &  25.30 &  3.68 &    9.36 &  1.20 &   17.60 &  1.53 &   15.00 & 1.10 &   14.40 &  1.04 &    9.20 &  0.92 &    8.62 &  1.69 &    1.82 &  3.53 \\
SWIFT J1835.0$+$3240  & 3C 382                    &       &  46.60 &  2.06 &   18.40 &  0.87 &   27.80 &  1.33 &   17.20 & 0.89 &   14.50 &  0.86 &    6.54 &  0.76 &    5.51 &  1.31 &    3.16 &  2.75 \\
SWIFT J1835.6$-$3259  & XB 1832-330               &       & 136.00 &  3.47 &   52.90 &  1.15 &   81.30 &  1.58 &   50.90 & 1.09 &   35.30 &  0.98 &   16.50 &  0.91 &   14.40 &  1.62 &    5.48 &  3.44 \\
SWIFT J1836.9$-$5924  & Fairall 49                &       &   9.89 &  2.60 &    4.12 &  1.03 &    6.09 &  1.36 &    3.72 & 0.96 &    1.86 &  0.93 &   -0.68 &  0.77 &    0.45 &  1.43 &    5.27 &  3.07 \\
SWIFT J1837.9$-$0657  & PSR J1838-0655            &       &  22.00 &  3.39 &    9.58 &  1.17 &   15.10 &  1.61 &   13.00 & 1.07 &   11.10 &  1.06 &    6.07 &  0.94 &    5.96 &  1.63 &    5.08 &  3.41 \\
SWIFT J1838.4$-$6524  & ESO 103-035               &       &  54.60 &  2.40 &   26.50 &  0.96 &   41.30 &  1.35 &   26.10 & 0.92 &   16.40 &  0.89 &    5.38 &  0.79 &    3.29 &  1.40 &    2.17 &  2.85 \\
SWIFT J1839.1$-$5717  & SWIFT J183905.82-571507.6 &       &  14.90 &  2.62 &    4.95 &  1.03 &    7.31 &  1.37 &    3.44 & 0.97 &    4.27 &  0.92 &    0.58 &  0.78 &    0.08 &  1.44 &   -0.51 &  3.07 \\
SWIFT J1840.0$+$0501  & Ser X-1                   &       & 825.00 &  3.03 &  117.00 &  1.09 &   54.80 &  1.50 &    5.50 & 1.07 &   -0.17 &  0.99 &   -1.86 &  0.89 &   -4.29 &  1.59 &   -6.51 &  3.26 \\
SWIFT J1840.9$-$0536  & AX J1841.0-0535           &       &  18.20 &  3.35 &    8.48 &  1.16 &    7.48 &  1.64 &    5.27 & 1.07 &    2.85 &  1.06 &    1.45 &  0.95 &   -0.74 &  1.61 &   -1.02 &  3.38 \\
SWIFT J1841.2$-$0458  & 1E 1841-045               &       &  21.00 &  3.33 &    8.49 &  1.14 &   19.50 &  1.64 &   16.70 & 1.08 &   17.90 &  1.05 &   11.20 &  0.95 &    8.74 &  1.60 &    1.03 &  3.36 \\
SWIFT J1842.5$-$1124  & SWIFT J1842.2-1124        &       &  40.70 &  3.32 &   15.60 &  1.19 &   22.70 &  1.56 &   15.10 & 1.08 &   13.10 &  1.01 &    5.26 &  0.91 &    4.92 &  1.64 &    5.47 &  3.54 \\
SWIFT J1842.0$+$7945  & 3C 390.3                  &       &  51.40 &  1.66 &   20.20 &  0.79 &   32.50 &  1.09 &   21.60 & 0.77 &   15.70 &  0.73 &    7.98 &  0.67 &    6.16 &  1.17 &    3.24 &  2.43 \\
SWIFT J1844.5$-$6221  & Fairall 51                &       &  15.80 &  2.49 &    9.51 &  1.00 &   15.80 &  1.36 &   10.40 & 0.94 &    4.80 &  0.91 &    1.21 &  0.79 &    3.67 &  1.41 &   -2.05 &  3.00 \\
SWIFT J1844.9$-$0435  & AX J1845.0-0433           &       &  20.90 &  3.35 &    7.60 &  1.15 &   13.40 &  1.63 &    6.06 & 1.08 &    5.82 &  1.05 &    3.79 &  0.96 &    4.74 &  1.59 &   -2.00 &  3.38 \\
SWIFT J1845.7$+$0052  & Ginga 1843+009            &       &  58.50 &  3.11 &   23.40 &  1.13 &   33.50 &  1.62 &   20.30 & 1.09 &    9.89 &  1.02 &    2.95 &  0.94 &   -0.44 &  1.65 &    2.08 &  3.28 \\
SWIFT J1845.4$+$7211  & CGCG 341-006              &       &   6.45 &  1.58 &    3.28 &  0.75 &    4.13 &  1.11 &    2.01 & 0.74 &    2.24 &  0.74 &    0.59 &  0.68 &    0.62 &  1.20 &   -3.81 &  2.38 \\
SWIFT J1846.5$-$0257  & AX J1846.4-0258           &       &  18.90 &  3.26 &    8.78 &  1.12 &   10.10 &  1.62 &    7.99 & 1.07 &    8.32 &  1.05 &    2.74 &  0.97 &    3.31 &  1.59 &    0.70 &  3.36 \\
SWIFT J1852.2$+$8424A & SWIFT J185024.2+842240    &  0.30 &   6.18 &  1.62 &    0.95 &  0.73 &    5.15 &  1.09 &    2.27 & 0.77 &    0.00 &  0.73 &    0.52 &  0.65 &    0.00 &  1.18 &    0.00 &  2.40 \\
SWIFT J1852.2$+$8424B & 1RXS J184642.2+842506     &  2.13 &   0.00 &  1.62 &    1.96 &  0.73 &    0.00 &  1.09 &    0.00 & 0.77 &    1.57 &  0.73 &    0.93 &  0.65 &    1.84 &  1.18 &    0.00 &  2.39 \\
SWIFT J1848.0$-$7832  & 2MASX J18470283-7831494   &       &   8.41 &  2.03 &    3.08 &  0.87 &    6.41 &  1.29 &    3.72 & 0.84 &    2.68 &  0.79 &    0.82 &  0.73 &   -0.12 &  1.34 &    5.11 &  2.63 \\
SWIFT J1848.2$-$0310  & IGR J18483-0311           &       &  64.20 &  3.25 &   24.90 &  1.13 &   33.80 &  1.62 &   17.90 & 1.07 &    8.66 &  1.05 &    0.82 &  0.97 &    1.89 &  1.59 &   -0.45 &  3.38 \\
SWIFT J1848.4$+$0040  & NOVA Aql 1918             &       &  12.90 &  3.08 &    4.53 &  1.13 &    4.40 &  1.62 &    0.36 & 1.08 &   -0.34 &  1.02 &    0.50 &  0.95 &   -0.60 &  1.65 &   -6.44 &  3.33 \\
SWIFT J1848.5$-$0046  & IGR J18485-0047           &       &  12.90 &  3.14 &    4.40 &  1.13 &    8.30 &  1.62 &    2.64 & 1.07 &    2.35 &  1.04 &    0.47 &  0.97 &    2.23 &  1.63 &    3.26 &  3.33 \\
SWIFT J1849.1$-$0005  & IGR J18490-0000           &       &   7.02 &  3.10 &    5.46 &  1.13 &    7.44 &  1.62 &    6.26 & 1.08 &    5.17 &  1.03 &    2.94 &  0.96 &    4.30 &  1.64 &   -3.29 &  3.33 \\
SWIFT J1852.8$+$3002  & SWIFT J185249.5+300428    &       &   5.23 &  2.15 &    2.80 &  0.92 &    6.74 &  1.33 &    1.37 & 0.92 &    2.05 &  0.85 &    0.96 &  0.76 &    2.08 &  1.36 &    5.88 &  2.80 \\
SWIFT J1853.0$-$0843  & 4U 1850-086               &       &  89.80 &  3.29 &   36.00 &  1.17 &   46.90 &  1.59 &   28.00 & 1.04 &   20.00 &  1.03 &   10.10 &  0.92 &    9.13 &  1.62 &    7.02 &  3.43 \\
SWIFT J1856.5$-$7851  & ESO 025- G 002            &  0.02 &   6.41 &  2.01 &    1.31 &  0.86 &    2.06 &  1.30 &    3.41 & 0.84 &    2.02 &  0.78 &    0.39 &  0.73 &    0.26 &  1.34 &   -2.21 &  2.62 \\
SWIFT J1855.0$-$3110  & V1223 Sgr                 &       & 119.00 &  3.34 &   44.40 &  1.13 &   55.90 &  1.56 &   21.10 & 1.09 &    9.29 &  1.01 &    1.85 &  0.92 &    2.73 &  1.61 &    4.05 &  3.43 \\
SWIFT J1855.5$+$0516  & SWIFT J1855.5+0516        &  0.13 &   2.64 &  2.84 &    2.96 &  1.15 &    2.42 &  1.53 &    2.82 & 1.03 &    2.74 &  0.97 &    1.74 &  0.90 &    2.53 &  1.63 &    5.14 &  3.32 \\
SWIFT J1855.5$-$0237  & XTE J1855-026             &       & 152.00 &  3.15 &   59.50 &  1.14 &   87.20 &  1.64 &   43.60 & 1.07 &   24.00 &  1.03 &    3.85 &  0.95 &    2.08 &  1.58 &   -2.71 &  3.42 \\
SWIFT J1856.1$+$1539  & 2MASX J18560128+1538059   &       &  17.10 &  2.55 &    6.75 &  1.01 &   10.40 &  1.50 &    6.76 & 0.99 &    5.18 &  0.94 &    1.75 &  0.80 &    0.26 &  1.43 &   -1.34 &  3.05 \\
SWIFT J1856.8$+$0519  & XTE J1856+053             &  0.03 &   6.43 &  2.84 &    6.44 &  1.15 &   12.70 &  1.53 &    3.45 & 1.03 &    5.10 &  0.97 &    1.88 &  0.90 &    4.51 &  1.63 &    1.34 &  3.33 \\
SWIFT J1856.6$-$5443  & 2MASX J18564935-5442298   &       &   7.58 &  2.64 &    2.93 &  1.04 &    4.72 &  1.39 &    4.04 & 0.97 &    2.03 &  0.92 &    0.90 &  0.81 &    2.08 &  1.50 &   -1.84 &  3.09 \\
SWIFT J1856.2$-$7829  & 2MASX J18570768-7828212   &       &  13.40 &  2.02 &    4.37 &  0.86 &    6.78 &  1.30 &    4.83 & 0.84 &    4.09 &  0.79 &    1.84 &  0.73 &    3.04 &  1.35 &   -0.95 &  2.62 \\
SWIFT J1858.9$+$0329  & XTE J1858+034             &       &  15.30 &  2.90 &    2.86 &  1.14 &    6.22 &  1.56 &    1.55 & 1.04 &    0.47 &  0.98 &    0.56 &  0.91 &    0.05 &  1.63 &   -3.57 &  3.37 \\
SWIFT J1900.2$-$2455  & HETE J1900.1-2455         &       & 309.00 &  3.51 &  118.00 &  1.16 &  180.00 &  1.53 &  107.00 & 1.09 &   70.20 &  1.01 &   26.40 &  0.92 &   19.70 &  1.66 &    2.82 &  3.48 \\
SWIFT J1901.6$+$0129  & XTE J1901+014             &       &  29.00 &  2.94 &   11.60 &  1.15 &   20.60 &  1.60 &   12.80 & 1.04 &    7.55 &  1.00 &    4.15 &  0.92 &    1.40 &  1.61 &    0.49 &  3.43 \\
SWIFT J1903.9$+$3349  & UGC 11397                 &       &   5.23 &  2.02 &    3.96 &  0.90 &    4.95 &  1.30 &    4.11 & 0.91 &    2.39 &  0.83 &    2.96 &  0.72 &    0.46 &  1.32 &    1.44 &  2.68 \\
SWIFT J1905.4$+$4231  & CGCG 229-015              &       &   3.31 &  1.92 &    2.59 &  0.86 &    5.19 &  1.22 &    2.90 & 0.84 &    1.20 &  0.81 &    0.25 &  0.72 &    0.74 &  1.30 &   -1.34 &  2.57 \\
SWIFT J1907.3$-$2050  & V1082 Sgr                 &       &  19.10 &  3.31 &    4.81 &  1.16 &    5.88 &  1.65 &    1.23 & 1.11 &   -0.00 &  1.04 &   -0.29 &  0.94 &    1.72 &  1.69 &   -7.18 &  3.44 \\
SWIFT J1909.6$+$0948  & 4U 1907+09                &       & 248.00 &  2.94 &   82.20 &  1.20 &  108.00 &  1.65 &   13.40 & 1.04 &   -0.14 &  0.97 &   -2.37 &  0.88 &   -2.13 &  1.53 &   -2.65 &  3.29 \\
SWIFT J1910.8$+$0739  & 4U 1908+075               &       & 214.00 &  3.03 &   83.50 &  1.21 &  116.00 &  1.61 &   56.60 & 1.02 &   28.20 &  0.96 &    8.51 &  0.89 &    0.61 &  1.57 &   -2.99 &  3.34 \\
SWIFT J1911.2$+$0036  & Aql X-1                   &       & 141.00 &  2.94 &   50.40 &  1.15 &   77.60 &  1.60 &   44.40 & 1.05 &   29.00 &  1.00 &   12.20 &  0.91 &   10.20 &  1.60 &   11.20 &  3.48 \\
SWIFT J1912.0$+$0500  & SS 433                    &       & 129.00 &  2.94 &   46.00 &  1.17 &   64.00 &  1.55 &   25.00 & 1.01 &   11.20 &  0.98 &    5.34 &  0.90 &    1.27 &  1.59 &   13.00 &  3.43 \\
SWIFT J1913.3$-$5010  & ESO 231- G 026            &       &   4.40 &  2.73 &    2.37 &  1.02 &    3.47 &  1.45 &    3.81 & 0.98 &    3.71 &  0.93 &    1.71 &  0.84 &    0.99 &  1.55 &    2.23 &  3.12 \\
SWIFT J1914.0$+$0951  & IGR J19140+0951           &       &  67.70 &  2.98 &   31.00 &  1.21 &   48.70 &  1.65 &   23.50 & 1.04 &   10.90 &  0.97 &    2.79 &  0.89 &    1.49 &  1.54 &   -1.09 &  3.30 \\
SWIFT J1915.3$+$1057  & GRS 1915+105              &       & 5300.00 &  2.94 &  1580.00 &  1.20 &  1870.00 &  1.71 &  795.00 & 1.06 &  395.00 &  0.98 &  131.00 &  0.88 &   95.50 &  1.51 &   31.80 &  3.19 \\
SWIFT J1918.6$-$0516  & 4U 1916-053               &       & 157.00 &  3.10 &   55.40 &  1.16 &   79.00 &  1.63 &   41.00 & 1.12 &   26.70 &  1.02 &    9.63 &  0.89 &    9.34 &  1.63 &   10.60 &  3.46 \\
SWIFT J1919.4$-$2958  & PKS 1916-300              &       &  11.40 &  3.13 &    5.24 &  1.15 &    6.58 &  1.61 &    2.31 & 1.08 &    3.03 &  1.00 &    0.01 &  0.90 &    0.03 &  1.70 &    1.95 &  3.32 \\
SWIFT J1921.1$-$5842  & ESO 141- G 055            &       &  24.60 &  2.49 &   12.30 &  1.00 &   19.30 &  1.38 &   12.60 & 0.95 &    7.66 &  0.90 &    4.21 &  0.80 &    0.59 &  1.51 &   -1.32 &  3.10 \\
SWIFT J1921.1$+$4356  & ABELL 2319                &       &  37.10 &  1.95 &   10.40 &  0.84 &   10.10 &  1.21 &    3.91 & 0.85 &    0.83 &  0.83 &   -0.91 &  0.73 &   -1.42 &  1.28 &    3.53 &  2.56 \\
SWIFT J1922.7$-$1716  & SWIFT J1922.7-1716        &       &  22.10 &  3.22 &    8.67 &  1.18 &   13.30 &  1.66 &    8.89 & 1.11 &    5.61 &  1.05 &    2.59 &  0.94 &    1.25 &  1.74 &   -5.73 &  3.42 \\
SWIFT J1924.5$+$5014  & CH Cyg                    &       &  16.10 &  1.87 &    5.54 &  0.81 &    6.54 &  1.19 &    0.79 & 0.79 &    0.59 &  0.79 &   -0.83 &  0.68 &    0.03 &  1.27 &    1.57 &  2.53 \\
SWIFT J1925.0$+$5041  & 2MASX J19250215+5043134   &       &   4.68 &  1.87 &    1.22 &  0.82 &    4.33 &  1.19 &    2.94 & 0.79 &    1.76 &  0.78 &   -0.02 &  0.68 &    0.07 &  1.27 &   -0.33 &  2.54 \\
SWIFT J1926.9$+$4140  & 2MASX J19263018+4133053   &       &   9.24 &  1.90 &    3.26 &  0.83 &    3.24 &  1.23 &    3.82 & 0.85 &    1.59 &  0.83 &    1.37 &  0.73 &   -0.77 &  1.29 &   -1.88 &  2.62 \\
SWIFT J1928.0$+$7356  & 4C +73.18                 &       &   4.72 &  1.65 &    2.29 &  0.76 &    4.46 &  1.14 &    2.68 & 0.76 &    2.12 &  0.75 &    0.41 &  0.66 &    1.72 &  1.21 &   -2.12 &  2.49 \\
SWIFT J1929.8$+$1821  & SWIFT J192955.7+181839    &       &  12.80 &  2.41 &    5.71 &  1.03 &    6.78 &  1.49 &    1.40 & 0.98 &    0.77 &  0.92 &    0.12 &  0.86 &    1.76 &  1.50 &   -0.85 &  2.97 \\
SWIFT J1930.5$+$3414  & 2MASX J19301380+3410495   &       &  10.70 &  1.97 &    5.61 &  0.84 &    9.91 &  1.26 &    6.32 & 0.90 &    4.09 &  0.84 &    1.98 &  0.72 &    0.44 &  1.33 &   -0.03 &  2.72 \\
SWIFT J1933.9$+$3258  & 2MASS J19334715+3254259   &       &  11.00 &  1.99 &    5.01 &  0.85 &    7.74 &  1.28 &    3.80 & 0.91 &    3.87 &  0.85 &    0.97 &  0.73 &    0.74 &  1.33 &    5.18 &  2.73 \\
SWIFT J1937.5$-$0613  & 2MASX J19373299-0613046   &       &  17.90 &  3.00 &    6.91 &  1.13 &    9.35 &  1.63 &    5.67 & 1.08 &    2.61 &  1.05 &    0.33 &  0.92 &    1.79 &  1.65 &   -4.62 &  3.49 \\
SWIFT J1938.1$-$5108  & 2MASX J19380437-5109497   &       &   9.24 &  2.50 &    3.93 &  0.99 &    6.45 &  1.43 &    3.21 & 0.99 &    1.92 &  0.90 &    0.28 &  0.84 &    2.15 &  1.50 &    0.06 &  3.05 \\
SWIFT J1940.3$-$1028  & V1432 Aql                 &       &  54.00 &  2.95 &   18.20 &  1.17 &   21.80 &  1.66 &    9.99 & 1.06 &    3.62 &  1.05 &    0.80 &  0.94 &    1.75 &  1.66 &    4.07 &  3.53 \\
SWIFT J1940.4$-$3015  & IGR J19405-3016           &       &   8.59 &  2.91 &    4.27 &  1.14 &    8.73 &  1.61 &    5.39 & 1.10 &    2.68 &  0.98 &    1.65 &  0.90 &   -0.34 &  1.72 &    2.30 &  3.29 \\
SWIFT J1942.6$-$1024  & NGC 6814                  &       &  35.90 &  2.93 &   15.00 &  1.17 &   23.40 &  1.65 &   16.80 & 1.07 &   12.40 &  1.05 &    6.47 &  0.94 &    2.57 &  1.65 &    8.05 &  3.52 \\
SWIFT J1943.5$+$2120  & SWIFT J1943536.21+211822. &       &  16.40 &  2.24 &    6.38 &  1.00 &   10.20 &  1.39 &    4.83 & 0.93 &    4.35 &  0.92 &    2.41 &  0.81 &    3.27 &  1.47 &    2.70 &  2.97 \\
SWIFT J1945.6$+$2722  & XTE J1946+275             &       &  27.20 &  2.15 &   10.30 &  0.90 &   12.40 &  1.36 &    2.68 & 0.92 &    0.87 &  0.91 &    0.54 &  0.77 &    0.45 &  1.37 &   -2.70 &  2.82 \\
SWIFT J1947.3$+$4447  & 2MASX J19471938+4449425   &       &  11.70 &  1.88 &    6.30 &  0.83 &    7.78 &  1.24 &    5.58 & 0.84 &    4.01 &  0.81 &    1.08 &  0.72 &   -0.16 &  1.29 &    1.79 &  2.66 \\
SWIFT J1949.5$+$3012  & KS 1947+300               &       &  33.70 &  2.16 &   12.20 &  0.87 &   19.30 &  1.32 &    9.98 & 0.92 &    4.78 &  0.88 &    2.28 &  0.76 &    1.42 &  1.35 &   -0.43 &  2.76 \\
SWIFT J1952.4$+$0237  & 3C 403                    &       &  11.40 &  2.63 &    5.81 &  1.03 &    6.71 &  1.57 &    7.46 & 1.03 &    5.91 &  0.99 &    3.59 &  0.88 &    0.83 &  1.64 &    2.04 &  3.30 \\
SWIFT J1953.0$+$3256  & SNR G068.8+02.6           &       &   8.26 &  2.13 &    1.69 &  0.86 &    3.75 &  1.29 &    3.97 & 0.91 &    1.92 &  0.85 &    1.19 &  0.74 &   -0.68 &  1.35 &    2.21 &  2.72 \\
SWIFT J1955.8$+$3203  & 4U 1954+31                &       & 266.00 &  2.15 &   99.00 &  0.86 &  134.00 &  1.30 &   55.40 & 0.91 &   20.90 &  0.86 &    3.25 &  0.75 &    0.57 &  1.36 &    2.66 &  2.72 \\
SWIFT J1958.4$+$3510  & Cyg X-1                   &       & 8710.00 &  2.05 &  3710.00 &  0.87 &  6290.00 &  1.29 &  4480.00 & 0.88 &  3640.00 &  0.84 &  1800.00 &  0.72 &  1700.00 &  1.33 &  683.00 &  2.68 \\
SWIFT J1958.3$+$3233  & V2306 Cyg                 &       &  16.10 &  2.14 &    5.54 &  0.87 &    7.96 &  1.30 &    2.39 & 0.90 &    0.70 &  0.86 &    1.61 &  0.75 &    0.49 &  1.36 &   -0.03 &  2.70 \\
SWIFT J1959.3$+$1143  & 4U 1957+115               &       &  23.80 &  2.45 &    5.21 &  1.00 &    8.60 &  1.48 &    4.11 & 0.98 &    1.91 &  0.93 &    0.46 &  0.83 &    1.27 &  1.52 &   -4.14 &  3.07 \\
SWIFT J1959.4$+$4044  & Cygnus A                  &       &  67.90 &  1.89 &   25.40 &  0.85 &   40.60 &  1.31 &   26.30 & 0.86 &   21.70 &  0.79 &   11.80 &  0.71 &   16.30 &  1.33 &    9.80 &  2.68 \\
SWIFT J1959.6$+$6507  & QSO B1959+650             &       &  30.30 &  1.62 &   10.40 &  0.78 &   13.50 &  1.12 &    6.54 & 0.79 &    5.20 &  0.77 &    1.66 &  0.65 &    0.39 &  1.21 &    2.09 &  2.48 \\
SWIFT J2000.6$+$3210  & SWIFT J2000522.0+320731   &       &  40.80 &  2.16 &   14.80 &  0.87 &   20.00 &  1.30 &   10.80 & 0.90 &    7.06 &  0.86 &    3.42 &  0.75 &    1.64 &  1.36 &   -2.20 &  2.69 \\
SWIFT J2001.0$-$1811  & 2MASX J20005575-1810274   &       &   6.99 &  2.94 &    4.56 &  1.16 &    9.02 &  1.64 &    4.62 & 1.08 &    2.72 &  1.07 &    0.60 &  0.92 &    2.50 &  1.74 &    3.26 &  3.41 \\
SWIFT J2006.4$+$3645  & SWIFT J200622.36+364140.9 &       &   8.14 &  2.02 &    2.18 &  0.88 &    5.47 &  1.29 &    3.05 & 0.87 &    1.42 &  0.84 &    0.93 &  0.71 &   -1.85 &  1.33 &   -1.75 &  2.64 \\
SWIFT J2006.5$+$5619  & 2MASX J20063331+5620364   &       &   7.33 &  1.69 &    1.97 &  0.79 &    3.80 &  1.18 &    2.79 & 0.80 &    1.56 &  0.74 &    0.41 &  0.68 &   -0.90 &  1.24 &    0.85 &  2.50 \\
SWIFT J2007.0$-$3433  & ESO 399-20                &       &  10.40 &  2.63 &    5.59 &  1.08 &    5.69 &  1.57 &    4.14 & 1.08 &    2.48 &  0.98 &    2.08 &  0.93 &   -1.93 &  1.65 &   -2.89 &  3.37 \\
SWIFT J2009.0$-$6103  & NGC 6860                  &       &  25.40 &  2.19 &    9.80 &  0.93 &   17.60 &  1.34 &   12.50 & 0.93 &    7.83 &  0.90 &    3.78 &  0.83 &    1.99 &  1.47 &    3.86 &  2.95 \\
SWIFT J2009.6$-$4851  & PKS 2005-489              &       &   5.99 &  2.40 &    2.16 &  0.98 &    3.60 &  1.43 &    2.65 & 0.99 &    2.06 &  0.93 &   -0.35 &  0.86 &    0.71 &  1.52 &   -2.41 &  3.08 \\
SWIFT J2010.6$-$2521  & 1RXS J201020.0-252356     &       &   5.51 &  2.76 &    3.32 &  1.14 &    5.65 &  1.62 &    2.14 & 1.11 &    2.91 &  1.05 &    0.59 &  0.93 &    2.03 &  1.77 &   -1.63 &  3.48 \\
SWIFT J2010.7$+$4801  & 2MASX J20101740+4800214   &       &   4.01 &  1.77 &    2.36 &  0.80 &    2.89 &  1.18 &    2.12 & 0.82 &    3.83 &  0.80 &    0.65 &  0.71 &   -0.34 &  1.27 &   -1.13 &  2.63 \\
SWIFT J2011.5$-$1544  & PKS 20008-159             &       &   9.12 &  2.73 &    2.18 &  1.14 &    2.99 &  1.66 &    2.89 & 1.08 &    3.16 &  1.08 &    2.94 &  0.92 &    0.79 &  1.75 &    4.58 &  3.40 \\
SWIFT J2012.0$-$5648  & ABELL 3667                &       &  13.90 &  2.25 &    4.25 &  0.94 &    3.23 &  1.42 &    1.32 & 0.95 &    0.82 &  0.91 &   -0.21 &  0.81 &   -0.77 &  1.50 &   -1.17 &  3.04 \\
SWIFT J2015.2$+$2526  & 2MASX J20145928+2523010   &       &   6.40 &  2.15 &    2.03 &  0.93 &    4.99 &  1.35 &    2.36 & 0.93 &    2.03 &  0.89 &    1.77 &  0.77 &    2.15 &  1.34 &    4.37 &  2.78 \\
SWIFT J2015.9$+$3715  & QSO B2013+370             &       &   8.42 &  2.01 &    4.21 &  0.86 &    6.08 &  1.27 &    3.24 & 0.85 &    2.29 &  0.83 &    2.58 &  0.72 &    2.06 &  1.33 &    2.65 &  2.62 \\
SWIFT J2018.4$-$5539  & PKS 2014-55               &       &  13.50 &  2.25 &    4.57 &  0.93 &   10.40 &  1.42 &    6.97 & 0.95 &    4.88 &  0.91 &    1.94 &  0.81 &    4.88 &  1.50 &   -1.15 &  3.00 \\
SWIFT J2018.8$+$4041  & 2MASX J20183871+4041003   &       &  10.00 &  1.95 &    6.95 &  0.86 &    7.49 &  1.29 &    7.21 & 0.85 &    3.82 &  0.80 &    2.19 &  0.71 &    1.89 &  1.33 &   -0.52 &  2.57 \\
SWIFT J2021.9$+$4400  & 2MASX J20214907+4400399   &       &   3.00 &  1.87 &    3.25 &  0.84 &    3.39 &  1.23 &    3.95 & 0.83 &    2.48 &  0.82 &   -0.01 &  0.72 &    0.59 &  1.31 &    1.57 &  2.53 \\
SWIFT J2024.0$-$0246  & 1RXS J202400.8-024527     &       &   9.86 &  2.53 &    3.56 &  1.08 &    2.70 &  1.58 &    2.00 & 1.09 &    1.34 &  0.99 &    1.35 &  0.88 &    3.42 &  1.65 &    1.43 &  3.24 \\
SWIFT J2027.1$-$0220  & II Zw 083                 &       &   7.91 &  2.52 &    3.02 &  1.08 &    6.79 &  1.58 &    1.69 & 1.08 &    1.21 &  0.99 &    1.60 &  0.88 &    0.67 &  1.65 &    2.78 &  3.24 \\
SWIFT J2028.5$+$2543  & MCG +04-48-002            &       &  23.00 &  2.11 &   12.60 &  0.92 &   21.90 &  1.33 &   15.80 & 0.94 &   13.80 &  0.87 &    5.46 &  0.76 &    6.39 &  1.38 &    3.77 &  2.70 \\
SWIFT J2029.4$-$6149  & 2MASX J20293125-6149087   &       &   4.90 &  2.16 &    4.20 &  0.93 &    3.92 &  1.32 &    4.00 & 0.92 &    1.33 &  0.88 &    1.84 &  0.82 &    1.84 &  1.46 &   -0.74 &  2.92 \\
SWIFT J2030.2$-$7532  & IRAS  20247-7542          &       &   5.24 &  1.92 &    2.23 &  0.86 &    5.70 &  1.24 &    3.59 & 0.86 &    1.27 &  0.80 &    0.14 &  0.74 &   -0.17 &  1.39 &    1.68 &  2.64 \\
SWIFT J2032.2$+$3738  & EXO 2030+375              &       & 830.00 &  2.04 &  311.00 &  0.87 &  432.00 &  1.24 &  203.00 & 0.85 &   88.10 &  0.82 &   20.50 &  0.71 &    9.92 &  1.31 &   -1.94 &  2.64 \\
SWIFT J2032.5$+$4055  & Cyg X-3                   &       & 2580.00 &  1.98 &  882.00 &  0.84 &  1080.00 &  1.25 &  425.00 & 0.85 &  182.00 &  0.81 &   52.50 &  0.71 &   36.00 &  1.31 &   13.30 &  2.50 \\
SWIFT J2033.4$+$2147  & 4C +21.55                 &       &  15.50 &  2.14 &    6.10 &  0.91 &    8.15 &  1.39 &    7.50 & 0.92 &    5.21 &  0.88 &    1.84 &  0.78 &    1.53 &  1.40 &    3.33 &  2.74 \\
SWIFT J2034.0$-$0943  & SWIFT J2034.0-0943        &       &   9.61 &  2.58 &    2.13 &  1.09 &    4.60 &  1.56 &    1.20 & 1.09 &    2.67 &  1.06 &    0.50 &  0.97 &    1.78 &  1.66 &   -3.96 &  3.50 \\
SWIFT J2035.2$+$2604  & 2MASX J20350566+2603301   &       &   4.62 &  2.09 &    3.33 &  0.90 &    4.40 &  1.32 &    1.24 & 0.93 &    2.96 &  0.87 &    0.44 &  0.76 &   -0.65 &  1.38 &    0.21 &  2.64 \\
SWIFT J2035.6$-$5013  & ESO 234- G 050            &       &   4.63 &  2.24 &    2.92 &  0.96 &    5.39 &  1.42 &    1.40 & 0.99 &    2.01 &  0.93 &    0.17 &  0.85 &    2.49 &  1.56 &   -0.01 &  3.10 \\
SWIFT J2037.2$+$4151  & SWIFT J203705.8+415005    &       &  32.30 &  1.97 &    6.25 &  0.83 &    3.72 &  1.25 &    0.58 & 0.85 &   -0.64 &  0.81 &    0.72 &  0.72 &   -2.41 &  1.29 &   -1.44 &  2.46 \\
SWIFT J2040.2$-$5126  & ESO 234-IG 063            &       &   9.98 &  2.23 &    3.29 &  0.94 &    2.72 &  1.41 &    2.46 & 0.98 &    1.58 &  0.93 &    0.62 &  0.84 &    3.03 &  1.54 &    0.63 &  3.08 \\
SWIFT J2042.3$+$7507  & 4C +74.26                 &       &  29.40 &  1.64 &   11.00 &  0.75 &   17.90 &  1.10 &   12.20 & 0.77 &    6.42 &  0.74 &    4.00 &  0.65 &    2.41 &  1.20 &    5.19 &  2.51 \\
SWIFT J2044.0$+$2832  & RX J2044.0+2833           &       &  10.00 &  2.07 &    4.81 &  0.89 &    6.04 &  1.26 &    3.81 & 0.91 &    2.93 &  0.83 &    1.26 &  0.74 &    0.79 &  1.38 &   -0.92 &  2.61 \\
SWIFT J2044.2$-$1045  & Mrk 509                   &       &  49.30 &  2.49 &   19.40 &  1.07 &   31.10 &  1.59 &   23.10 & 1.08 &   14.30 &  1.08 &    6.59 &  0.98 &    2.89 &  1.67 &    0.77 &  3.48 \\
SWIFT J2048.4$+$3815  & 1RXS J204826.8+381120     &       &   7.59 &  1.95 &    2.40 &  0.85 &    2.35 &  1.25 &    1.95 & 0.85 &    0.77 &  0.81 &    0.78 &  0.71 &    1.18 &  1.28 &    2.70 &  2.62 \\
SWIFT J2052.0$-$5704  & IC 5063                   &       &  31.10 &  2.15 &   13.30 &  0.91 &   20.90 &  1.39 &   15.70 & 0.92 &   11.60 &  0.91 &    5.78 &  0.83 &    5.64 &  1.49 &   -1.25 &  2.98 \\
SWIFT J2056.0$-$4713  & PKS 2052-47               &       &   6.20 &  2.25 &    3.32 &  0.96 &    2.37 &  1.50 &    2.67 & 0.96 &    3.83 &  0.96 &    1.79 &  0.87 &   -1.47 &  1.59 &    5.36 &  3.26 \\
SWIFT J2056.8$+$4939  & RX J2056.6+4940           &       &  12.60 &  1.79 &    3.62 &  0.79 &    5.71 &  1.19 &    1.98 & 0.84 &    1.81 &  0.76 &    0.29 &  0.69 &   -0.44 &  1.21 &    0.48 &  2.61 \\
SWIFT J2059.6$+$4301A & SWIFT J205915.84+430109.5 &  0.49 &   6.01 &  1.91 &    1.90 &  0.82 &    1.18 &  1.22 &    2.47 & 0.86 &    0.00 &  0.78 &    0.00 &  0.72 &    0.00 &  1.21 &    0.00 &  2.45 \\
SWIFT J2059.6$+$4301B & SWIFT J210001.06+430209.6 &  0.76 &   1.10 &  1.91 &    0.48 &  0.82 &    1.45 &  1.22 &    0.83 & 0.86 &    0.81 &  0.78 &    0.77 &  0.72 &    0.00 &  1.20 &    0.00 &  2.46 \\
SWIFT J2102.6$-$2810  & SWIFT J2102.6-2810        &       &   8.74 &  2.44 &    2.18 &  1.11 &    4.79 &  1.58 &    4.63 & 1.09 &    2.50 &  1.04 &    0.91 &  0.97 &    1.79 &  1.65 &    0.79 &  3.46 \\
SWIFT J2103.7$+$4546  & SAX J2103.5+4545          &       &  25.00 &  1.87 &   12.10 &  0.81 &   17.90 &  1.22 &    8.46 & 0.87 &    4.36 &  0.75 &    1.34 &  0.71 &   -0.44 &  1.19 &    1.08 &  2.50 \\
SWIFT J2109.1$-$0942  & 2MASX J21090996-0940147   &       &  15.80 &  2.33 &    4.88 &  1.06 &    8.34 &  1.56 &    5.70 & 1.09 &    2.15 &  1.02 &    0.14 &  0.95 &   -1.33 &  1.66 &    0.70 &  3.36 \\
SWIFT J2109.2$+$3531  & B2 2107+35A               &       &   9.17 &  1.87 &    3.29 &  0.83 &    4.94 &  1.26 &    2.36 & 0.84 &    1.27 &  0.78 &   -0.14 &  0.71 &    0.72 &  1.27 &    1.44 &  2.62 \\
SWIFT J2113.5$+$5422  & 1RXS J211336.1+542226     &       &   8.32 &  1.77 &    3.30 &  0.78 &    4.72 &  1.18 &    1.25 & 0.81 &    0.22 &  0.77 &    0.14 &  0.68 &    0.78 &  1.23 &    2.84 &  2.53 \\
SWIFT J2114.4$+$8206  & 2MASX J21140128+8204483   &       &  14.80 &  1.64 &    7.22 &  0.75 &   10.80 &  1.11 &    7.55 & 0.75 &    5.59 &  0.72 &    2.18 &  0.65 &    4.16 &  1.17 &    3.45 &  2.44 \\
SWIFT J2116.0$-$5840  & CD Ind                    &       &   7.31 &  2.03 &    2.65 &  0.87 &    5.63 &  1.35 &    1.54 & 0.90 &    0.46 &  0.88 &    0.35 &  0.81 &    0.65 &  1.44 &   -0.13 &  2.96 \\
SWIFT J2116.3$+$2512  & 2MASX J21161028+2517010   &       &   5.17 &  1.89 &    2.16 &  0.84 &    2.99 &  1.32 &    1.89 & 0.88 &    2.41 &  0.84 &   -0.47 &  0.73 &    0.49 &  1.38 &    0.21 &  2.71 \\
SWIFT J2117.5$+$5139  & 2MASX J21174741+5138523   &       &  10.80 &  1.85 &    4.25 &  0.80 &    7.58 &  1.22 &    6.22 & 0.83 &    5.52 &  0.75 &    2.52 &  0.69 &    1.49 &  1.22 &   -3.64 &  2.57 \\
SWIFT J2118.9$+$3336  & 2MASX J21192912+3332566   &       &   7.83 &  1.84 &    4.03 &  0.83 &    5.56 &  1.23 &    1.67 & 0.84 &    2.56 &  0.79 &    0.11 &  0.70 &    2.07 &  1.27 &   -0.46 &  2.56 \\
SWIFT J2123.5$+$4217  & V2069 Cyg                 &       &  16.90 &  1.86 &    5.85 &  0.83 &    7.11 &  1.23 &    4.29 & 0.83 &    1.89 &  0.76 &   -0.27 &  0.71 &    0.74 &  1.21 &    3.00 &  2.65 \\
SWIFT J2123.6$+$2506  & 3C 433                    &       &   8.83 &  1.83 &    4.74 &  0.84 &    4.29 &  1.32 &    2.14 & 0.87 &    2.66 &  0.84 &    1.40 &  0.73 &    3.57 &  1.36 &   -1.87 &  2.68 \\
SWIFT J2124.6$+$0500  & SDSS J212412.43+050243.6  &       &   8.42 &  2.23 &    2.59 &  0.95 &    4.03 &  1.50 &    3.27 & 0.99 &    0.57 &  0.96 &   -0.95 &  0.87 &   -1.99 &  1.56 &   -2.17 &  3.10 \\
SWIFT J2124.6$+$5057  & 4C 50.55                  &       & 101.00 &  1.85 &   38.40 &  0.79 &   64.40 &  1.23 &   43.20 & 0.82 &   32.20 &  0.74 &   14.30 &  0.69 &   13.10 &  1.22 &    6.23 &  2.58 \\
SWIFT J2127.4$+$5654  & SWIFT J212745.6+565636    &       &  27.60 &  1.71 &   10.30 &  0.78 &   15.30 &  1.17 &    7.78 & 0.81 &    5.05 &  0.77 &    1.49 &  0.67 &    2.04 &  1.25 &    2.16 &  2.51 \\
SWIFT J2129.1$-$1538  & PKS 2126-15               &       &  10.40 &  2.32 &    3.18 &  1.03 &    8.89 &  1.58 &    5.01 & 1.13 &    3.84 &  1.04 &    2.49 &  0.92 &    3.92 &  1.74 &    4.46 &  3.39 \\
SWIFT J2129.9$+$1209  & 4U 2129+12                &       &  76.10 &  2.03 &   24.70 &  0.93 &   32.60 &  1.43 &   16.90 & 0.89 &   11.40 &  0.91 &    4.84 &  0.79 &    2.04 &  1.48 &    5.73 &  2.85 \\
SWIFT J2132.0$-$3343  & 6dF J2132022-334254       &       &  18.20 &  2.26 &    8.99 &  1.03 &   11.90 &  1.52 &    8.17 & 1.05 &    7.33 &  1.00 &    2.43 &  0.96 &    6.42 &  1.70 &    0.07 &  3.48 \\
SWIFT J2133.6$+$5105  & RX J2133.7+5107           &       &  41.40 &  1.83 &   17.10 &  0.79 &   24.80 &  1.23 &   12.00 & 0.81 &    4.46 &  0.74 &    1.39 &  0.67 &    0.90 &  1.24 &    0.12 &  2.55 \\
SWIFT J2134.9$-$2729  & 2MASX J21344509-2725557   &       &   9.74 &  2.22 &    2.75 &  1.08 &    6.30 &  1.54 &    3.13 & 1.06 &    2.19 &  1.01 &    1.64 &  0.97 &    3.64 &  1.73 &   -0.43 &  3.41 \\
SWIFT J2156.1$+$4728  & 2MASX J21355399+4728217   &       &  12.80 &  1.82 &    4.30 &  0.82 &    8.75 &  1.21 &    4.70 & 0.81 &    3.63 &  0.73 &    1.30 &  0.69 &    0.54 &  1.20 &   -0.14 &  2.62 \\
SWIFT J2135.5$-$6222  & 1RXS J213623.1-622400     &       &  17.50 &  1.96 &    5.60 &  0.86 &    9.30 &  1.26 &    5.66 & 0.86 &    5.96 &  0.82 &    1.34 &  0.77 &    1.59 &  1.40 &   -0.07 &  2.90 \\
SWIFT J2136.8$-$6444  & IRAS F21329-6451          &       &   5.18 &  1.91 &    2.49 &  0.85 &    2.96 &  1.23 &    2.10 & 0.84 &    1.98 &  0.82 &    1.12 &  0.74 &    1.55 &  1.38 &    4.00 &  2.83 \\
SWIFT J2137.8$-$1433  & PKS 2135-14               &       &   5.85 &  2.34 &    3.29 &  1.05 &    3.20 &  1.58 &    2.88 & 1.10 &    3.18 &  1.04 &    0.73 &  0.90 &    2.09 &  1.72 &   -1.49 &  3.42 \\
SWIFT J2138.8$-$3207  & CGCG 493-002              &       &   8.61 &  1.76 &    3.71 &  0.83 &    7.08 &  1.20 &    3.77 & 0.84 &    1.67 &  0.81 &    1.70 &  0.71 &    2.13 &  1.27 &    3.81 &  2.53 \\
SWIFT J2139.7$+$5951  & 1RXS J213944.3+595016     &       &  10.50 &  1.66 &    2.51 &  0.79 &    2.99 &  1.14 &    2.84 & 0.79 &    1.44 &  0.77 &    0.79 &  0.66 &    0.20 &  1.29 &   -0.29 &  2.53 \\
SWIFT J2142.7$+$4337  & SS Cyg                    &       &  55.50 &  1.80 &   20.00 &  0.85 &   27.00 &  1.18 &   10.10 & 0.81 &    4.24 &  0.76 &    0.32 &  0.70 &    0.90 &  1.23 &   -1.61 &  2.65 \\
SWIFT J2144.7$+$3816  & Cyg X-2                   &       & 1630.00 &  1.85 &  266.00 &  0.83 &  147.00 &  1.21 &   18.40 & 0.83 &    4.90 &  0.78 &    2.25 &  0.72 &    2.53 &  1.28 &   -1.16 &  2.63 \\
SWIFT J2145.5$+$1101  & RX J2145.5+1102           &       &   6.97 &  2.02 &    1.48 &  0.93 &    5.89 &  1.40 &    1.74 & 0.92 &    1.82 &  0.93 &    1.75 &  0.81 &    0.47 &  1.44 &    2.43 &  2.83 \\
SWIFT J2148.0$+$0657  & PKS 2145+06               &       &  10.80 &  2.11 &    3.97 &  0.93 &    3.74 &  1.40 &    4.88 & 0.96 &    3.66 &  0.94 &    1.93 &  0.84 &    2.71 &  1.47 &    5.71 &  2.96 \\
SWIFT J2148.3$-$3454  & NGC 7130                  &       &   4.92 &  2.22 &    2.63 &  0.99 &    6.13 &  1.53 &    2.10 & 1.01 &    2.11 &  0.99 &    2.10 &  0.91 &    2.10 &  1.61 &    2.92 &  3.36 \\
SWIFT J2150.2$-$1855  & 6dF J2149581-185924       &       &   7.13 &  2.28 &    0.66 &  1.05 &    5.13 &  1.60 &    1.77 & 1.07 &    2.18 &  1.03 &    0.35 &  0.92 &   -0.49 &  1.72 &    0.30 &  3.45 \\
SWIFT J2152.0$-$3030  & PKS 2149-306              &       &  23.30 &  2.08 &   10.20 &  1.03 &   18.20 &  1.51 &   14.20 & 1.05 &   15.00 &  1.01 &    8.44 &  0.93 &    8.03 &  1.67 &   -0.21 &  3.39 \\
SWIFT J2156.2$+$1724  & 2MASX J21561518+1722525   &       &   4.54 &  1.94 &    2.07 &  0.87 &    4.82 &  1.42 &    2.46 & 0.90 &    1.67 &  0.88 &    1.84 &  0.76 &   -0.01 &  1.39 &   -0.48 &  2.75 \\
SWIFT J2157.2$-$6942  & PKS 2153-69               &       &   4.22 &  1.82 &    2.67 &  0.84 &    5.78 &  1.24 &    2.12 & 0.86 &    2.49 &  0.79 &    1.15 &  0.70 &    0.86 &  1.37 &    0.16 &  2.77 \\
SWIFT J2157.4$-$0615  & EUVE J2157-06.1           &       &   8.78 &  2.08 &    3.56 &  0.98 &    4.63 &  1.51 &    2.62 & 1.00 &    2.15 &  1.00 &    0.91 &  0.91 &    0.55 &  1.58 &   -6.05 &  3.27 \\
SWIFT J2200.9$+$1032  & Mrk 520                   &       &  17.00 &  1.98 &    5.62 &  0.92 &   10.50 &  1.38 &    7.31 & 0.94 &    4.28 &  0.91 &    2.33 &  0.80 &    1.21 &  1.45 &    1.28 &  2.88 \\
SWIFT J2201.9$+$5057  & 87GB 215950.2+503417      &       &   4.96 &  1.73 &    2.62 &  0.78 &    2.75 &  1.20 &    2.54 & 0.78 &    2.42 &  0.74 &    0.82 &  0.66 &    2.57 &  1.24 &    0.18 &  2.56 \\
SWIFT J2201.9$-$3152  & NGC 7172                  &       &  69.50 &  2.06 &   28.60 &  0.98 &   50.00 &  1.47 &   35.10 & 1.01 &   27.90 &  0.99 &   13.60 &  0.90 &   13.50 &  1.59 &   13.30 &  3.24 \\
SWIFT J2202.8$+$4218  & BL Lac                    &       &  12.20 &  1.79 &    5.37 &  0.82 &    7.19 &  1.20 &    5.89 & 0.83 &    5.27 &  0.78 &    2.03 &  0.74 &    0.94 &  1.29 &   -3.27 &  2.58 \\
SWIFT J2203.0$+$3146  & 4C +31.63                 &       &   6.71 &  1.81 &    0.91 &  0.84 &    6.90 &  1.25 &    3.38 & 0.83 &    0.92 &  0.80 &    1.73 &  0.70 &    1.72 &  1.31 &   -1.29 &  2.59 \\
SWIFT J2204.7$+$0337  & 2MASX J22041914+0333511   &       &   7.81 &  2.08 &    4.10 &  0.94 &    7.78 &  1.48 &    5.17 & 0.95 &    1.36 &  0.93 &    1.85 &  0.87 &   -0.97 &  1.51 &   -0.69 &  3.14 \\
SWIFT J2207.3$+$1013  & NGC 7212 NED02            &       &   2.69 &  1.96 &    2.35 &  0.91 &    6.72 &  1.38 &    1.82 & 0.95 &    0.88 &  0.90 &    1.17 &  0.81 &    1.60 &  1.47 &   -2.87 &  2.95 \\
SWIFT J2207.8$+$5432  & 4U 2206+54                &       & 146.00 &  1.66 &   52.20 &  0.78 &   71.90 &  1.18 &   37.00 & 0.78 &   23.90 &  0.76 &    9.80 &  0.64 &    5.68 &  1.24 &    1.50 &  2.56 \\
SWIFT J2209.1$-$2747  & NGC 7214                  &       &   5.74 &  2.08 &    1.26 &  0.99 &    4.30 &  1.45 &    1.68 & 1.03 &    3.31 &  0.99 &    1.96 &  0.89 &    1.55 &  1.62 &    4.91 &  3.25 \\
SWIFT J2209.4$-$4711  & NGC 7213                  &       &  18.30 &  1.83 &    7.61 &  0.89 &   11.70 &  1.36 &    9.21 & 0.88 &    7.06 &  0.90 &    2.72 &  0.75 &    3.93 &  1.44 &    1.64 &  2.91 \\
SWIFT J2211.7$+$1843  & II Zw 171                 &       &   6.01 &  1.86 &    2.65 &  0.84 &    6.31 &  1.35 &    3.86 & 0.90 &    2.86 &  0.85 &    1.38 &  0.75 &   -0.31 &  1.39 &   -1.03 &  2.89 \\
SWIFT J2214.0$+$1243  & RU Peg                    &       &  15.30 &  1.89 &    4.93 &  0.89 &    6.90 &  1.41 &    1.19 & 0.94 &   -0.65 &  0.88 &    0.23 &  0.79 &   -0.18 &  1.49 &    2.43 &  3.03 \\
SWIFT J2214.2$-$2557  & 2MASX J22140917-2557487   &       &  10.50 &  2.09 &    1.76 &  0.99 &    4.07 &  1.44 &    4.44 & 1.02 &    2.23 &  0.99 &   -0.12 &  0.88 &   -1.10 &  1.61 &    0.58 &  3.23 \\
SWIFT J2217.0$+$1413  & Mrk 304                   &       &   6.65 &  1.84 &    2.39 &  0.87 &    5.27 &  1.41 &    1.19 & 0.94 &    2.61 &  0.87 &   -0.74 &  0.78 &    0.02 &  1.50 &   -3.29 &  3.02 \\
SWIFT J2217.5$-$0812  & FO AQR                    &       &  64.90 &  2.11 &   22.20 &  0.98 &   24.30 &  1.54 &    8.26 & 1.00 &    3.47 &  1.00 &   -0.63 &  0.86 &    0.49 &  1.55 &   -0.82 &  3.15 \\
SWIFT J2218.4$+$1925  & 1RXS J221832.8+192527     &       &   8.99 &  1.83 &    2.46 &  0.85 &    4.68 &  1.33 &    1.34 & 0.89 &    0.56 &  0.85 &   -1.06 &  0.75 &   -0.42 &  1.39 &   -5.55 &  2.90 \\
SWIFT J2219.7$+$2614  & 2MASX J22194971+2613277   &       &   7.76 &  1.86 &    2.50 &  0.83 &    4.00 &  1.25 &    3.84 & 0.87 &    2.89 &  0.80 &    1.67 &  0.70 &    0.21 &  1.39 &   -2.19 &  2.77 \\
SWIFT J2223.8$+$1143  & MCG +02-57-002            &       &   6.46 &  1.90 &    4.10 &  0.89 &    4.70 &  1.43 &    2.86 & 0.94 &    2.56 &  0.88 &   -0.20 &  0.81 &    2.41 &  1.50 &    1.63 &  3.07 \\
SWIFT J2223.9$-$0207  & 3C 445                    &       &  22.90 &  2.03 &    7.69 &  0.96 &   13.10 &  1.48 &    9.38 & 0.98 &    7.26 &  0.95 &    2.75 &  0.86 &    1.68 &  1.51 &    2.86 &  3.37 \\
SWIFT J2226.8$+$3628  & MCG +06-49-019            &       &   5.51 &  1.76 &    3.15 &  0.82 &    3.84 &  1.25 &    3.93 & 0.82 &    2.73 &  0.78 &    1.75 &  0.72 &    3.57 &  1.33 &    1.89 &  2.60 \\
SWIFT J2229.9$+$6646  & IGR J22292+6647           &       &   8.62 &  1.64 &    2.31 &  0.75 &    3.46 &  1.12 &    5.02 & 0.79 &    3.70 &  0.73 &    2.21 &  0.69 &    2.06 &  1.20 &    0.74 &  2.43 \\
SWIFT J2229.7$-$0831  & PKS 2227-088              &       &   8.54 &  2.08 &    2.01 &  0.98 &    2.93 &  1.53 &    3.50 & 1.00 &    4.38 &  0.98 &    2.19 &  0.86 &    1.29 &  1.52 &   -4.82 &  3.17 \\
SWIFT J2232.5$+$1141  & [HB89] 2230+114           &       &   8.30 &  1.91 &    2.93 &  0.90 &    6.68 &  1.44 &    3.76 & 0.94 &    3.35 &  0.89 &    3.13 &  0.81 &    3.86 &  1.50 &   -0.69 &  3.04 \\
SWIFT J2234.8$-$2542  & ESO 533- G 050            &  0.04 &   3.35 &  1.95 &    1.96 &  0.92 &    3.88 &  1.36 &    1.98 & 0.99 &    2.96 &  0.97 &    1.20 &  0.85 &    0.11 &  1.53 &    2.15 &  3.00 \\
SWIFT J2235.9$-$2602  & NGC 7314                  &       &  21.20 &  1.95 &   10.70 &  0.92 &   18.00 &  1.36 &   11.60 & 0.98 &    8.51 &  0.96 &    2.71 &  0.85 &    1.94 &  1.53 &    7.13 &  2.99 \\
SWIFT J2235.9$+$3358  & NGC 7319                  &       &  11.10 &  1.75 &    5.57 &  0.81 &    8.63 &  1.23 &    8.00 & 0.81 &    6.44 &  0.79 &    2.93 &  0.71 &    1.57 &  1.35 &    4.66 &  2.62 \\
SWIFT J2237.2$+$6324  & SWIFT J223703.9+632338    &       &   9.27 &  1.65 &    2.68 &  0.77 &    4.07 &  1.14 &    2.11 & 0.81 &   -0.29 &  0.76 &   -0.82 &  0.68 &    0.19 &  1.24 &    2.16 &  2.40 \\
SWIFT J2237.0$+$2543  & IC 5233                   &       &   4.39 &  1.86 &    2.59 &  0.82 &    5.83 &  1.25 &    0.72 & 0.86 &    1.40 &  0.79 &    1.25 &  0.69 &    0.85 &  1.35 &   -1.43 &  2.83 \\
SWIFT J2236.7$-$1233  & Mrk 915                   &       &  11.90 &  2.07 &    3.65 &  0.97 &    9.05 &  1.53 &    5.59 & 1.01 &    4.28 &  0.98 &    3.08 &  0.86 &    5.03 &  1.55 &    1.54 &  3.26 \\
SWIFT J2240.2$+$0801  & MCG +01-57-016            &       &   8.55 &  2.01 &    3.76 &  0.91 &    7.21 &  1.47 &    3.19 & 0.93 &    2.12 &  0.91 &    1.55 &  0.82 &    1.68 &  1.56 &   -6.59 &  3.10 \\
SWIFT J2242.4$-$3711  & ESO 406- G 004            &       &   1.29 &  1.85 &    2.74 &  0.88 &    2.64 &  1.31 &    4.04 & 0.89 &    0.89 &  0.90 &   -0.24 &  0.82 &    0.44 &  1.44 &    4.59 &  2.98 \\
SWIFT J2243.2$-$4539  & 2MASX J22422135-4539093   &       &   5.17 &  1.84 &    1.87 &  0.85 &    2.73 &  1.30 &    0.77 & 0.85 &    0.21 &  0.88 &    0.78 &  0.75 &    0.11 &  1.38 &    0.01 &  2.89 \\
SWIFT J2246.0$+$3941  & 3C 452                    &       &  14.00 &  1.71 &    6.55 &  0.80 &   10.00 &  1.21 &    6.70 & 0.83 &    4.52 &  0.78 &    3.44 &  0.70 &    2.45 &  1.27 &    0.90 &  2.47 \\
SWIFT J2248.7$-$5109  & 2MASX J22484165-5109338   &       &   7.70 &  1.78 &    3.55 &  0.80 &    3.18 &  1.25 &    2.01 & 0.83 &    0.12 &  0.83 &    0.95 &  0.75 &    3.12 &  1.33 &   -0.89 &  2.85 \\
SWIFT J2248.8$+$1725  & 2MASX J22484430+1727034   &       &   7.99 &  1.85 &    0.71 &  0.87 &    6.03 &  1.35 &    2.48 & 0.89 &    1.48 &  0.85 &    1.09 &  0.77 &    0.34 &  1.38 &   -1.93 &  2.90 \\
SWIFT J2250.7$-$0854  & 2MASX J22505170-0854572   &       &   4.94 &  1.95 &    3.29 &  0.96 &    4.45 &  1.48 &    3.47 & 0.96 &    0.27 &  0.95 &    1.35 &  0.87 &    0.32 &  1.57 &    2.31 &  3.14 \\
SWIFT J2251.9$+$2215  & MG3 J225155+2217          &       &   4.98 &  1.83 &    2.64 &  0.86 &    2.36 &  1.30 &    2.18 & 0.89 &    2.84 &  0.82 &    0.52 &  0.73 &   -0.96 &  1.33 &    1.90 &  2.82 \\
SWIFT J2251.8$-$3210  & 1RXS J225146.9-320614     &       &   7.37 &  1.85 &    2.16 &  0.88 &    5.24 &  1.32 &    1.77 & 0.91 &    2.38 &  0.90 &    0.29 &  0.81 &    1.33 &  1.49 &   -1.42 &  2.97 \\
SWIFT J2253.9$+$1608  & 3C 454.3                  &       &  42.10 &  1.84 &   15.60 &  0.88 &   29.90 &  1.33 &   22.30 & 0.88 &   21.60 &  0.85 &   13.30 &  0.76 &   17.00 &  1.39 &   15.40 &  2.95 \\
SWIFT J2254.1$-$1734  & MR 2251-178               &       &  48.80 &  2.00 &   21.40 &  0.95 &   34.00 &  1.41 &   22.40 & 0.94 &   16.90 &  0.94 &    5.93 &  0.85 &    4.46 &  1.58 &    6.17 &  3.28 \\
SWIFT J2254.2$+$1147A & UGC 12243                 &  -NaN &   5.37 &  1.91 &    2.50 &  0.89 &    4.82 &  1.37 &    1.90 & 0.92 &    1.55 &  0.89 &    1.18 &  0.78 &    2.85 &  1.51 &    0.72 &  3.07 \\
SWIFT J2254.2$+$1147B & UGC 12237                 &       &   8.90 &  1.91 &    3.49 &  0.89 &    6.85 &  1.36 &    2.52 & 0.92 &    2.39 &  0.89 &    1.89 &  0.78 &    2.38 &  1.51 &    0.11 &  3.07 \\
SWIFT J2255.4$-$0309  & AO Psc                    &       &  45.30 &  1.95 &   14.20 &  0.96 &   13.90 &  1.48 &    5.60 & 0.95 &   -0.82 &  0.95 &    0.16 &  0.83 &    1.87 &  1.52 &    0.15 &  3.09 \\
SWIFT J2256.5$+$0526  & 2MASX J22563642+0525167   &       &   6.99 &  1.97 &    3.22 &  0.90 &    2.78 &  1.45 &    2.59 & 0.94 &    1.52 &  0.89 &   -0.29 &  0.79 &   -0.41 &  1.58 &    3.24 &  3.12 \\
SWIFT J2258.9$+$4054  & UGC 12282                 &       &   4.75 &  1.68 &    1.99 &  0.77 &    6.01 &  1.16 &    3.36 & 0.81 &    3.00 &  0.79 &    1.66 &  0.68 &    2.60 &  1.26 &    0.39 &  2.44 \\
SWIFT J2259.7$+$2458  & KAZ 320                   &       &  11.40 &  1.82 &    5.07 &  0.85 &   10.30 &  1.25 &    4.74 & 0.89 &    4.09 &  0.82 &    1.04 &  0.73 &    2.44 &  1.31 &   -0.06 &  2.74 \\
SWIFT J2301.4$-$5916  & 2MASX J23013626-5913210   &       &   6.56 &  1.72 &    3.66 &  0.77 &    2.31 &  1.21 &    1.48 & 0.82 &    0.63 &  0.80 &   -0.33 &  0.73 &    2.37 &  1.31 &    2.00 &  2.62 \\
SWIFT J2302.1$+$1557  & NGC 7465                  &       &   4.72 &  1.83 &    1.98 &  0.89 &    3.62 &  1.31 &    3.73 & 0.88 &    3.78 &  0.86 &   -0.23 &  0.76 &   -0.55 &  1.43 &    1.94 &  2.95 \\
SWIFT J2303.1$-$1837  & PKS 2300-18               &       &   7.86 &  1.99 &    2.49 &  0.94 &    1.82 &  1.37 &    1.87 & 0.92 &    1.60 &  0.92 &    0.70 &  0.85 &    2.87 &  1.57 &    3.67 &  3.18 \\
SWIFT J2303.3$+$0852  & NGC 7469                  &       &  32.30 &  1.91 &   15.40 &  0.90 &   22.80 &  1.37 &   15.00 & 0.94 &    9.75 &  0.89 &    4.60 &  0.80 &    3.52 &  1.58 &   -5.41 &  3.01 \\
SWIFT J2304.8$-$0843  & Mrk 926                   &       &  55.40 &  1.93 &   21.40 &  0.92 &   37.00 &  1.40 &   23.20 & 0.93 &   18.80 &  0.94 &    9.15 &  0.88 &    6.37 &  1.57 &   -2.09 &  3.08 \\
SWIFT J2304.9$+$1220  & NGC 7479                  &       &   5.92 &  1.88 &    2.77 &  0.90 &    5.36 &  1.34 &    4.87 & 0.91 &    3.10 &  0.85 &    1.69 &  0.78 &    0.54 &  1.48 &    5.48 &  2.98 \\
SWIFT J2307.1$+$0433  & PG 2304+042               &       &   6.01 &  1.90 &    1.95 &  0.90 &    4.01 &  1.41 &    3.08 & 0.92 &    2.41 &  0.89 &    1.30 &  0.80 &    2.28 &  1.56 &   -3.66 &  3.08 \\
SWIFT J2307.9$+$2245  & SWIFT J2307.9+2245        &       &   6.53 &  1.79 &    2.97 &  0.86 &    4.58 &  1.27 &    2.67 & 0.90 &    1.46 &  0.85 &    1.05 &  0.75 &    3.73 &  1.33 &   -1.04 &  2.82 \\
SWIFT J2308.1$+$4014  & 2MASX J23075724+4016393   &       &   4.19 &  1.65 &    2.68 &  0.78 &    3.92 &  1.18 &    1.89 & 0.81 &    2.00 &  0.78 &    0.36 &  0.70 &    2.05 &  1.25 &    0.72 &  2.48 \\
SWIFT J2318.4$-$4223  & NGC 7582                  &       &  29.90 &  1.80 &   13.60 &  0.85 &   26.00 &  1.25 &   18.90 & 0.85 &   13.20 &  0.83 &    4.83 &  0.73 &    3.78 &  1.30 &    2.00 &  2.76 \\
SWIFT J2318.9$+$0013  & NGC 7603                  &       &  25.80 &  1.90 &    8.88 &  0.91 &   19.20 &  1.45 &   10.80 & 0.93 &    6.56 &  0.92 &    4.70 &  0.80 &    2.44 &  1.54 &    1.55 &  3.11 \\
SWIFT J2319.4$+$2619  & SWIFT J231930.4+261517    &       &  10.30 &  1.76 &    2.42 &  0.83 &    3.81 &  1.24 &    2.30 & 0.87 &    1.89 &  0.80 &    0.23 &  0.74 &   -1.82 &  1.32 &   -1.33 &  2.74 \\
SWIFT J2320.8$+$6434  & 2MASX J23203662+6430452   &       &  10.30 &  1.67 &    3.09 &  0.74 &    3.47 &  1.13 &    1.67 & 0.81 &    1.84 &  0.76 &    0.71 &  0.69 &    3.17 &  1.22 &   -3.03 &  2.41 \\
SWIFT J2322.5$-$0646  & 2MASX J23222444-0645375   &       &   7.90 &  1.97 &    2.58 &  0.92 &    3.41 &  1.41 &    2.51 & 0.94 &    0.63 &  0.94 &    2.40 &  0.82 &    1.47 &  1.58 &    2.55 &  3.00 \\
SWIFT J2323.3$+$5849  & Cas A                     &       &  91.10 &  1.69 &   24.10 &  0.76 &   25.90 &  1.13 &   10.70 & 0.80 &    7.72 &  0.74 &    3.68 &  0.68 &    2.22 &  1.23 &    6.24 &  2.44 \\
SWIFT J2325.5$-$3827  & LCRS B232242.2-384320     &       &   6.54 &  1.83 &    2.86 &  0.84 &    5.33 &  1.27 &    2.90 & 0.83 &    3.31 &  0.83 &    1.13 &  0.73 &   -1.90 &  1.35 &   -0.00 &  2.73 \\
SWIFT J2325.6$+$2157  & 2MASX J23255427+2153142   &       &   9.31 &  1.77 &    2.99 &  0.86 &    6.00 &  1.30 &    2.85 & 0.91 &    2.19 &  0.83 &    1.60 &  0.75 &    3.70 &  1.38 &    3.09 &  2.87 \\
SWIFT J2327.4$+$1525  & 2MASX J23272195+1524375   &       &   8.45 &  1.78 &    2.44 &  0.89 &    5.27 &  1.29 &    1.66 & 0.89 &    1.77 &  0.86 &    0.58 &  0.76 &   -0.03 &  1.39 &   -4.36 &  2.91 \\
SWIFT J2327.5$+$0938  & PKS 2325+093              &       &   8.36 &  1.88 &    2.79 &  0.90 &    4.90 &  1.36 &    5.11 & 0.93 &    4.05 &  0.87 &    3.47 &  0.79 &    6.82 &  1.46 &   -4.17 &  2.90 \\
SWIFT J2328.9$+$0328  & NGC 7679                  &       &   5.38 &  1.90 &    3.04 &  0.92 &    5.21 &  1.36 &    3.60 & 0.92 &    2.19 &  0.90 &    1.04 &  0.82 &    0.50 &  1.50 &   -1.22 &  3.09 \\
SWIFT J2330.5$+$7124  & IGR J23308+7120           &       &   5.72 &  1.59 &    1.98 &  0.74 &    1.29 &  1.12 &    3.01 & 0.77 &    2.19 &  0.76 &    0.05 &  0.70 &    1.55 &  1.22 &    2.95 &  2.44 \\
SWIFT J2333.9$-$2342  & PKS 2331-240              &       &   5.52 &  1.83 &    1.83 &  0.89 &    3.90 &  1.33 &    3.70 & 0.94 &    1.54 &  0.85 &    1.53 &  0.78 &    2.44 &  1.50 &    4.55 &  2.99 \\
SWIFT J2341.0$+$7645  & 1RXS J234015.8+764207     &       &   7.26 &  1.58 &    2.49 &  0.75 &    3.25 &  1.15 &    2.61 & 0.77 &   -0.80 &  0.74 &    0.30 &  0.66 &    0.17 &  1.24 &    1.40 &  2.45 \\
SWIFT J2341.8$+$3033  & UGC 12741                 &       &   7.11 &  1.76 &    3.39 &  0.81 &    6.40 &  1.19 &    5.44 & 0.82 &    2.28 &  0.81 &    1.29 &  0.72 &    1.41 &  1.29 &    0.26 &  2.66 \\
SWIFT J2343.9$+$0537  & 2MASX J23435956+0538233   &       &   5.58 &  1.90 &    3.22 &  0.92 &    3.06 &  1.35 &    2.86 & 0.92 &    2.13 &  0.88 &   -0.64 &  0.81 &    3.06 &  1.44 &   -0.19 &  2.98 \\
SWIFT J2344.6$-$4246  & 2MASX J23444387-4243124   &       &   6.02 &  1.68 &    1.61 &  0.80 &    1.95 &  1.23 &    2.47 & 0.81 &    1.67 &  0.79 &    1.88 &  0.70 &    1.87 &  1.32 &   -2.04 &  2.79 \\
SWIFT J2346.8$+$5143  & 2MASX J23470479+5142179   &       &   8.98 &  1.68 &    3.22 &  0.78 &    2.39 &  1.16 &    1.91 & 0.75 &    1.64 &  0.74 &    0.61 &  0.67 &    0.21 &  1.28 &   -3.50 &  2.52 \\
SWIFT J2351.9$-$0109  & PKS 2349-01               &       &   5.22 &  1.96 &    3.71 &  0.91 &    4.41 &  1.39 &    3.11 & 0.93 &    2.87 &  0.89 &    2.06 &  0.84 &    1.86 &  1.49 &    2.50 &  3.09 \\
SWIFT J2352.2$+$5845  & IGR J23524+5842           &       &   4.32 &  1.68 &    2.03 &  0.74 &    3.40 &  1.13 &    1.92 & 0.79 &    1.67 &  0.73 &    1.91 &  0.68 &    0.34 &  1.22 &    1.83 &  2.44 \\
SWIFT J2352.6$-$1707  & 2MASX J23525143-1704370   &       &   3.38 &  1.81 &    2.76 &  0.86 &    4.79 &  1.36 &    1.93 & 0.91 &    1.22 &  0.87 &    1.63 &  0.81 &    0.99 &  1.40 &    0.24 &  3.00 \\
SWIFT J2359.0$-$3038  & H 2356-309                &       &  11.10 &  1.76 &    3.26 &  0.82 &    7.30 &  1.23 &    4.57 & 0.86 &    2.12 &  0.85 &    1.15 &  0.73 &    2.62 &  1.36 &    0.27 &  2.93 \\
SWIFT J2359.3$-$6058  & PKS 2356-61               &       &   5.31 &  1.60 &    3.38 &  0.74 &    3.34 &  1.17 &    3.30 & 0.78 &    2.82 &  0.75 &    0.95 &  0.68 &   -0.64 &  1.20 &    0.80 &  2.52 \\

\enddata
\tablecomments{Table~\ref{table_spectra} is published in its entirety in the electronic edition of this atrticle.  A portion is shown here for guidance regarding its form and content.}
\tablenotetext{a}{Contamination fraction (see \S\ref{confused})}
\tablenotetext{b}{[$10^{-5}$cts\,s$^{-1}$]}
\end{deluxetable*}
\renewcommand{\arraystretch}{1.0}

